Discontinuous collocation and symmetric integration methods for distributionally-sourced hyperboloidal partial differential equations

This work outlines a time-domain numerical integration technique for linear hyperbolic partial differential equations sourced by distributions (Dirac $\delta$-functions and their derivatives). Such problems arise when studying binary black hole systems in the extreme mass ratio limit. We demonstrate that such source terms may be converted to effective domain-wide sources when discretized, and we introduce a class of time-steppers that directly account for these discontinuities in time integration. Moreover, our time-steppers are constructed to respect time reversal symmetry, a property that has been connected to conservation of physical quantities like energy and momentum in numerical simulations. To illustrate the utility of our method, we numerically study a distributionally-sourced wave equation that shares many features with the equations governing linear perturbations to black holes sourced by a point mass.

==> creating_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "plt.rcParams['text.usetex'] = True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# S=0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "scri = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=0\\\\scr_tail_data.csv\",names=[\"Time\", \"l=1\", \"l=3\"])\n",
    "domain = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=0\\\\domain_tail_data.csv\",names=[\"Time\", \"l=1\", \"l=3\"])\n",
    "horizon = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=0\\\\horizon_tail_data.csv\",names=[\"Time\", \"l=1\", \"l=3\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\2155624216.py:9: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\2155624216.py:10: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAsgAAAGoCAYAAABbtxOxAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAABp9klEQVR4nO3de5Qc93Uf+O/tnhcAAhgM3xRFkQNKlGQ7EQegLcdeO5YAJbZ349jCgMpjE59EAijvZk+yVjCiE+es4zjkQMeJN/FZZYabfTknJwSG9joPJzZAnd3EG8kmAMpxHD0xfEgiRREcNADiMTPdffePql/Vr6qruh5d3V3V/f3oDHu6urq6utji3Llzf/eKqoKIiIiIiBy1YZ8AEREREVGZMEAmIiIiIrIwQCYiIiIisjBAJiIiIiKyMEAmIiIiIrIwQCYiIiIisjBAJiIiIiKylDJAFpF5ETkvIureHhn2ORERERHReChdgCwiswDOA1gHcBjAswBOM0gmIiIiokGQsk3SE5EVAAdV9UBo2yFV3T+8MyMiIiKicVC6DDKAo3CyxrYVAPMiMj+E8yEiIiKiMVKqANktr5iFU17hUdUL7reHBnxKRERERDRmJoZ9AiFz7m0j5vHIEgsROQbgGADcvhMHHnSPckXuwHdas5EHqqGN/bV1tCG42N6PCTTxUO1lNLWOl/ShxBOdxDYerL2CFuqoowWF4Ovt/ZivvYQ6WlhvP4QW6oHnvEO+hZ1yE99q34cb2Jn4GkWanKhhu9nu2D67axo7pup4/fIN7JqZxI7JOi5du4V9t01j98wkXr30NqYm6rhtZgIbb2/i9t0zmLttGl97/QoAYNfMJK7f2sa9+3bitplJXL2xhTeu3PQeu2/fYN8nERERjZ/z589fUtU7izpe2QLk2TxPUtVVAKsAcPCdouf+urP9P05+H37hyicjn7MTN/AbO4/ius7gp27+CmZxGc/u/G/R0Nvw+M1fSXzNe+Tb+D93fByXdTf2SQO3dAo/cfNX8C92/EXskwYev/F30cC+wHP+7vQv4PvqL+Dv3Po4fq/9vXneam73374L33zresf2n/rgQ/ied87hF06fx/e/52687/5Z/G+f+wqO/on9+JPfdS9+5pnfxfzde/DBd9+Ff/67X8df+uH34C/80Lvxo3/v36CtwPe/5258/qtv4G9/dAH/1fvvxb978VX8w3/9hwCAD77nbvzC4wcH+j6JiIho/IjIK0Uer1QlFim8lWXn+9tfT71vy/1doY5WphPKssSxqU5GeUKamV6jTMz7NWs7axLc3rYuSNkWgBIRERGlUbYAueHeztob3dpk+/FU7m2to450wagph8gaIBuSIlRuYhIAMJHynEpF4rYHH7CDYgbIREREVEWlCpBVdR1OEPxY6CHzd/pzWY43iW28S15NtW8zZ4CsbuSYLkB2M8hVDJATmGDYziC3GB8TERFRBZUqQHadgrvgznIcQMPqZpHa/tp68k7wM8iZg1eNS612anplHOUPkGOzv+5282i4xIIZZCIiIqq6MgbIywBmReS0iBwSkRMAjgBYynOwh2ovpdrPK7GQNrJVFhspMsjqBMiTpa5Bjg74Jb7Gwrlx374dFLcZIBMREVEFlS5AdsssDgCYB3AGwOMAjrudKjK7W95Muaegpc7lyFJmkWmRXs6FgH3V5Q2kiW9DJcihRXr5TomIiIhomMrW5g2ANxjkQOKOKdyZOkB2Atg6tlBHy+tqkVaaQgtTgzyJ7UzHHjb7vYVjXvG2a8fjLLEgIiKiKipdBrlod9bSB8h+HXKWDHKWRXpOF4uhZJB7jFXDmWJ/u/OARpRYtNoMkImIiKh6SplBLkoLdcxJA5PYwjamUu0PZA1gsyzSMxnkMtcg96YdWKQ3xBMhIqKxtrm5iY2NDVy7dg2tVolKGylRvV7H7t27MTc3h+np6aGcw8gGyC2toVG7A7frG7hdNvBtvSf5OV6AnD2ATZVBdhfplXlQSFym2FANZonD+2ugBpkRMhERDd7m5iZeffVV7Nu3Dw8++CAmJye9v3hSuakqtre3cfXqVbz66qt44IEHhhIkj3SJxTVxRj3vlSup9jeT7uqSvcQi1fErPCgk6V2aYDjYxaKPJ0RERBRjY2MD+/btwx133IGpqSkGxxUiIpiamsIdd9yBffv2YWNjYyjnMeIB8iwAYFYaqfbPU4OcxagMCrHjXglt46hpIiIatmvXrmHPnj3DPg3q0Z49e3Dt2rWhvPZIB8hvuwHyXqTLILdytGEzIWC6RXpuiUWJAuSsIaxazxB0X6THPshERDQMrVYLk5OTwz4N6tHk5OTQ6sdHOkD2M8hXU+2fZ5FethKL8tcgG4pQ8Jzyz1N2TMwSCyIiGhaWVVTfMP8djkmA3Ei1fzNXFwtHTTIs0ivToJCQqI9it4V4YRw1TURERFU32gEyZgGkX6TXylUjnCODXLFBIQFWzCviB8+m9KIdyCAzQCYiIqLqGe0A2dQgpy2xyNHFIgs/QC5vBjlO3K8BgvgaZMbHREREVEUj2wdZoLguuwEAu/B2qufkq0GOvxc2zC4Wxcaqdho5+IidNW6zCJmIiKgUVldX0Wg0MD8/jyNHjgz7dEpvpDPIN2UXAOA2uZ5q/2aOLhZZNNUdNV2FRXox6d/g1s68cmCRXsFhOREREWW3traGixcv4sSJE0PpK7y2tobV1VUsLS3h8OHDWFtbG/g5ZDWyGWQAuK63AQB2pQyQW+7vC3lLIJJavVVi1HRMLUXcQlKvD7KaGmSWWBAREZXJJz7xCbz00ksAgEajMdDXXltbw8LCAubn573XP3DgANbX13HixImBnksWI55BdgNk3Ei1v98HOVsA29Z0C/VK2Qc5RxSroYV6cbhIj4iIaLiWlpZw9OhRzM7OotFoYHZ2dqCvv7Gx4QXHADA7O4vl5WUsLS0N9DyyGukAeQvTaGodM7KJyRSdI7wa5JyL9JIzyOULkLOyA2o7OPYn6bEGmYiIqCxWV1dx/PhxAMCpU6dw9OjRgb32+vo6jh8/jgsXLgS2LywsAEDH9jIZ6RILiOBt7MIsrmInruOK2/YtTlPzjZp2hoVUc5JeHsFR0+EuFtZ+jI+JiKhk/tQv/pthn0Iqv/3zP97zMUyt78LCAhqNBubm5gaaQZ6fn8eJEycCGWTAL/MIby+Tkc4gqyquq7NQL00dcp4uFll4g0KqsEgvxXbx/uFrc9Q0ERFRKZw5cwaHDh0C4GSSh9G9Ynl5uSMof/bZZ7GwsDDwco8sRjuDDHgB8m1yPTHJm7cG2RiFEguJWaUXN+6xW/U142MiIiqbIjKzVXH27FksLS1hbW0tdXC8uLiYaSHfyspKpkxwo9HA6uoqzp8/n/o5wzDSAbICuA43QEZyBtkfNd3O+DpZF+lVb1CILWphn9kWaPPGCJmIiGho1tfXvd7HaYPY06dP9/WcFhcXcfr06VKXVwAjXmIBIFeJRd4M7yhkkBMFOliIl1lW72G7zRsDZCIiomGw63xNmcWwLS0tYWlpqTTn083IZpBrooAC17ETALArRQY576hpk0FOyiObGuRhDArRHod2JL23qEV6bGJBREQ0HGfPnsXs7GzmuuPFxcVM+y8vL6fKBq+uruLw4cOVCI6BEQ6QjRu6AwCwQ24l7pt3kV7aOLASg0KMlG+qWx/kogdcExERUbKzZ88CAObm5jI/tx8lFmfPnsXBgwe99m6AU/4BlLeTxUiXWCiAW3AC5BkkB8i9j5pOKrFwRk2XucQi0Ns4qtY49pmmBtnuYlHceREREVE6Bw8exJEjRwLBZ6PRwMmTJwd+LmfPnvUGlKyvr3tfWRf3DdrIZ5Bv6gwAYEZuJu6bvwY53SK9bfdypxlaUiZOrXHMY+6tV2JhP8gAmYiIaOBM+zQzsW7//v0AMPDRzo1GA4cPH458bH5+HsvLywM9nyxGOkBWKG7BCZB3pMggt3J2sTDSLtKblCYEbWhFE/gaWqgHWIv02MWCiIioFBYWFgJlDYM2Oztb2QX71YzQMjAZ5Gw1yNkyyP4ive4fAkUN21rtThZxo6Yj9+3zuRARERH1w0gHyKoZa5B77GKRxpZbh1z2MovO4Fa6PAYvdWwH0FX9rZGIiIjG20gHyEDeGuT+DfLYLlmAHI5h04f6zr4mi+z3QY4/NhEREVEVjHyAnK0GudcuFsm21QmQp6QcAXKvzGhqjYiQmUEmIiKiKiplgCwisyKyICKnRWSll2PddPsgz/SxBtlIqkEGhpdB7jVWDdQbd6lDtgeSsM0bERERVVHpAmQROQLgMoDTALKNfwlR9btYpOuDnK+LRdpFekD5Siy6SXw30lmXHAzEGSETERFR9ZSuzZuqronIPlVtiMjlXo930yuxyFCDnHEUdJZFelUJkAPdKuzt8U/oeJwZZCIiIqqi0mWQAUBVG4UcB36JRZo2b02vBVu+GuQ0YbKpQZ4saw1yTO+2uCA53Ac5HEGzDpmIiIiqppQBcpGCJRbpBnlMZMzuZgkBy5hBzhvCCjp/KdDQ0RgeExERUdWMRIAsIsdE5JyInAs8oEAbdWzpJOrSTgxK/QA5bxeLatcgJw3+AOIzwt6o6Y4Mco8nRURERDRgIxEgq+qqqh5U1YNRj990h4XsTKhDbnp9kLN2sciySM8fN10G4YxvLCt4DgS9Xh/kuMCZETIRERFVy0gEyHFMaLap0wCAadnsun/TrQ+u93ORnpY3g5yVSESJhbLEgoiIiKptKAGyiJwXEQ19zffr9TYxBQCYwlbX/UwGeTJ3H+RkZS6xAJLfgyImW6yBG38zM8hERERUMcNq87YY3qCq60W/iAnOtlIHyGaSXtYMcnplD5BtdmwrEaGzQDq6WITjYbZ6IyIiGr7V1VU0Gg3Mz8/jyJGexkyMhaEEyP0IhrvZVCdAnpbNrtGsCZDzZ5BT1CCXvc1blC6NkM1DsYliZpCJiIiGam1tDRcvXsTy8jJWV1cH/voXLlzAuXPnMD8/j0ajgdnZWRw6dGjg55FF6QaFAECo3GLO3M8aWJvQbAtODXL6DHLWLhZemJi4Z5UyyDZJNS2ks6SCGWQiIqLh+sQnPoGXXnoJANBoNAb62uvr63jqqadw+vRpb9vi4iLm5uawsLAw0HPJonSL9ERkAcBF92sWzrhpcz+XLTconU4KkNV0mMjaB3kUJ+ml2Cnwtjsn6Tn3GSETERENy9LSEo4ePYrZ2VkveztIy8vLOH78eGDbk08+iaWlpYGeR1alC5BV9YKqStRX9oM5N1tuF4uppC4WuTPIjnRt3soVIIcD4aReyOF36NUgsw8yERFR6ayurnoB6qlTp3D06NGBvv6pU6cwPx/swzA/P4+zZ88O9DyyKmWJRdFMF4vEDHLOLhZ52rxNVakGGV1GTXdsC7V5Y4BMRERl8svZ821D8bO9/wBdW1sDACwsLKDRaGBubm6gGeT19XVvYaDNnMOFCxdKW2ZRugxykcyf99N2sWjl7GJhZGvz1v1cqkC8f/g6M8iMkImIiIbhzJkz3mK41dXVgXevSKp33tjYGMyJ5DAeGeSUg0K2c46ajsueRtnyAuRyTNLLKn7UdFwNMhERUYkUkJmtirNnz2JpaQlra2upg+PFxcVMC/lWVlY6MsSjYKQDZBPLpc4gu4v0JjKPgc4xSa/kJRbqjgTxWMXJwf7I4SeGSyzG5z9EREREZWKXOKQNYu1uE+NspEssDK8GWboHyH4GuY99kEu2SC8sKtSPGhICuKOmw4v0Qvu0GSATERENnMkCz8/PD63nsKk1jstIz83NDe5kMhrpDLLhdbFA9xKLlrtIL2uAnK3N24R7LuUMkLMKv3N2sSAiIhq+s2fPYnZ2NnPd8eJix7DjrpaXl2Oz0/Pz85idncXGxkZgcaAJmMu6QA8YkwA5bRcLk93Nn0FONqwMcq+lDsEuFp3H0tCt/7o9vSwRERFlZFqo5cnQFl1icejQIVy4cCEQRJ87d670k/RGusTCq0F2R01PJZRYtN3LUZc2BO30r+Pejuyo6VjSOWs6XIPMZXpEREQDdfDgQRw5ciQQlDYaDZw8eXLg57K8vIynnnoqsG1lZQXLy8sDP5csxiSD7HaxSCixAARbOoEpaWICLWyn/P2hipP0BN07TMRlfjW8ds9978wgExERlYMpZ1heXsbS0hL2798PADhx4sTAz2V+fh7Ly8s4efIk5ufnsb6+juPHj5e6vAIY8QA5ax9kwPRCbmIC214wm5pUf5Fe3Ci9qM3OIr3gts4AmREyERHRMCwsLJQiED106FDpSyrCRrrEwtjUdF0sAH/cdKZeyBmmYHsB8kiUWPi8OLijzdvgz4WIiIioFyMdIPt9kNN1sQDsADn7Qr1MNchlzSBbooJbDVUVi7XduQ3vT0RERFQtIx0gG2m7WABAM8ewEH+RXjJT7lGFANkQieuPjI4ai3BQzT7IREREVDVda5BF5EEACwDmATQAbKjqr/f/tIqVtosFADRz9ELOt0ivmqOmY8UMCmEKmYiIiKomaZHeIoBjAA6r6sv9P53+2PIyyGlKLPL3Qq5im7fwIrqkUF81+By/xMLawcIMMhEREVVNmhKLJ6oaHJtALssAEJNBrmdZpNcZJsYa2qCQ0P2YZhXxIp4gIt5mc63ZxYKIiIiqLk2A/ELfz6LPsmRt8yzSyzNquko1yFl0jJoezmkQEdGYY4Km+ob57zApQFZVvTqQM+kDc1mzZG3zLNIzsizSc1rOjc7/ef1BIWzzRkREw1Wv17G9PZqJqHGyvb2Ner0+lNcuvIuFiHyq6GP2aivDwrh8GeT0FDVsafWyyHHBv3g1FgjemruMkImIaMB2796Nq1crm98j19WrV7F79+6hvHY/2rzt78MxczGxWaYMco4uFkaaRXqA35c5Tdu5YVEN54Ltx/zvw9XX4ee0GR8TEdGAzc3N4fLly7h06RK2traYrKkQVcXW1hYuXbqEy5cvY25ubijnkdTFQkSkBafFW1qzAD6Z94T6oY0a2iqoSxs1tNBGfLq+1VMNcrr/A25iCrfhOqZkE9DbUr/OIESOlLa+D3SwiBo13fEfIf5HiYiIBmt6ehoPPPAANjY28PLLL6PVyrLwnoatXq9j9+7deOCBBzA9PT2Uc0gKkAHgMwAupjyewGkLVxL+CI9tTGIaW5jENja7BMjbXg1yni4W6WzpFCDlyCCnDV+Tul7E/XbODDIREQ3D9PQ07r33Xtx7773DPhWqoMQAWVU/neWAIrI3/+n0jwmQp7CNTczE7udnkLPXB6cNk7OMvu4fQZ7sriK8EK/7JD0iIiKiqulag6yqn8l6wDzP6Rc7WEvbC3nbC5DTZ5CzxoRm0eB0isl+5RHRBxlWH2QEbw0OCiEiIqKq6ccivVJK2wu5NYBFeptqMsjlDZBTl16EnxcKiLkwgoiIiKpmpANkOzRLO6Ajy9Q9/3WcMDF9FwunF/JAA+TUcWr3QhFn1HTU9ugXYHxMREREVTPSAbItbau3lroZ5EyDQrIt0ttUe1hINUR2txB4b90rsQgFxCyxICIioqoZ7QA5ogY5qcRiO0ebt8gX7KIci/SSpSmPkFCEHN89mYiIiKgaShkgi8gxEbkoIioi50XkSK/H9GqQkzLIA1ikt2nGTZe4BjmgS4K8I7PsXoyau51t3oiIiKhqShcgi8gJAMvu1yKADQCn3e2Z2NnMtCUWeUZNG6nbvLklFlMlKLGISxKHtye9t3AXC38ENSNkIiIiqpY0g0IyEZEHVfXlHg7xJIADqrru3l8TkTMAlkVkVVUbeQ6adpGeCZDrJV+kd5+8hp+ZWsF98hr+Q+sH8Wvbfx5N95eANCSmDXLSQBAgZtS0u1G9DLKgBWUGmYiIiConcwZZRF4QkXfFPPZRpJ+6F+eUFRwby+7twSwHCvRBTtnmrelO0pvMsEhPs07S67HEYhfextPTfwuP1c/jHbXX8bHJ0/i5qWUI2rmOl0V41HQ4ojZZ+5oE7xMRERFVRZ4M8hyAdRE5oqq/YTaKyGcBHAdwspcTUtXjXR7eyHtcv8Sie+DbdPsgZ8kgG+n7IPdWYvGxyVO4u/YmvtJ6N/5582P41NQ/xA9MfAGPt9fwL5pHcx0zicSklju2mgyyGyGzwoKIiCol8INLQ9uy3re29fLcpOfY8UfHD964x3p8TqGvGXp+nucULHOArKr7RWQFwHMi8jSAVQBrAOYBHFbV5ws+RwA47L72hagHReQYgGMAcOB+61ytfdLXIKcLpENnkGFfv4vFdI4uFjtwAz8+8e8AAL+6/Ul8tf0ePL35KfzSzP+EvzT5z/DF9h/Dl9vvzXTMrMM8orLC5hDhGmQGyNQXqoC23a9W6LYNtFsA2v5+MPur/729zb6fdXvhx9T4cy/imM4FtM7bvnUfS3o8/FjS495+KR7vOGbM41Hn0O3xpPcX9dy0r53n2nn7I/R8+36afZK2p3huX4K7Lq/fy3MzHyvj6xG5ctUgq+pxEfkdAKcBLAE4C+DDqnqlyJMDABGZB3ACTnY67nxW4QTqOPhOifykpw+QTQY5fReLrDZ7qEH+3voL2CU38F9a78VX2+8BAJxrH8Rz238WH538v7E09cv45K1/hFvYkfnYacJ8++IGR007j5hgu+YFyPwPT4AqoC2gtQW0t4HWNtB2v283ncBO3dt2M/R9l22Bx4va1iUANd+33VtY30ftFxW8thP2s18D7dDr8XNFRIPi/qDz/pKa9b61rZfnhveJ3R5+frfHUj6n1+enek7o+bGPxT3/yyhSrgBZRPbAD1ifh5PhPQLgnxZ0XuZ1ZgGcAXDSDYKzsYKz7DXI3fcLvIx7m7XEIs+gkO+v/x4A4N+3fjCw/X/f/st4tP5FzNdexhNTz+BXtv6HyHNMEhUkS5fQOe6RultiMfBBIdoGmptA6xbQ2gSaodvA9zH72PuaQLa9nfx9y73f3vK/j9qPiiE166seurW+IO734n9vb7Pv59pe4DHj9hUBkHN7xzlaP0y9aT/29wg+L7xft8eTjh31eMd+MY9HnV/S45nfXx+PHQhiwvfR5X6XfdIGW2n2iTt2nudGvX4vz017rnmuYdfnUKX8lWL/3WUOkEXkA3CC4g043SZedPsUnxKRRQCLqnot4RjnASyENu+3F+e5wfF5AGuqupT1PMOytnnLkkHOvkhv2j2XbAFyDS08Vj8PAPh864OBx7Yxiac3P4Vfnfkb+NGJ38Hvtw7iP7b+RKbjpxU9ajp42/W/MapOsLj9tvO1Zd9ej9luPebdt59z3QloqxCASg2oTwG1SefL+37C+ZK6ezsB1OrBbYHH+73NDTZR878PBKAR22r10P5xwWvd3z/Xa9gBBhERUbHyZJAvwCmpWDQlFaq6JiIPw8n2Xk5x3MXwhojg+HkAK6qae9GfHcdlDZCz1SA7UmeQc3axeEC+gdvkOt5o34lv6z0dj7+iD+Kfbv80Pjn1DP761K/iyzffiw3MxZxreqJtTGxfwb3yOu66+TYmX38Dj9VewF3awgNvXMCfmbiIhUszwO/uwpFbX8HW1FXs1S3Upm/gkd+dAL6w1RnUav9KWFCfBiZmnNv6DDAx7X9vP9axT3j7dHQgW58EalPubej7yMA39BwpXftxIiIisuQJkE+q6qfDG90Ad7+I/JOkA0S0cfNYwfGzvQTHYWlHTefpg5wt3AS2vS4W2Rbpva/m1Nd8qcsivN9s/jd4rH4OB+sv4u9M/xKe3PxF3MTOVMcXbWL2ygX8uYnfwAdfewsPfOfbeHbH17Hn8jXUflfxkR0AXnW+/t4MgDaArwKPTgH4jvP1IcD/VNUBvBXzYvUpYHIXMHmb8zV1m//95C7/ftz2wGO7gMmdboA7xcwiERER9SRPF4tPuzXIx+DUHi+q6lUR2QvgaTgL6nphyjcuRIyYPptlUEhkH+Q+ZpDTVvrmzSC/v54cICtq+OXNv4F/OPMpvK/+Ffz96Z/HL279HID7I/ffs/VN3PPKb+Hnp/4lDn7rP2Hmm2/jB6YAXHUe3+nGmtsTe3BpawfqO2YxO3s7/uC1TbQnduHeu+7Ci9+8hXfcczcOvvdBnHrhDXzrmmBq5x68cb2Ox//kH8d37X8nMHkbfnrlBVxrTePnPvaDOPDud2R670RERESDkqcG+VEA5wC8COBRs11Vr4jIfjhB8s/kORk3e2xqkw9F7LIIp6VcKnYHhWbaSXrqdrHINCjEkTZvmXeS3sO1rwMAvtx+pOt+G5jD0ubfx2emn8T761/Bysx/j+dbfxZfqD0CRQ13y7fxPfUv4btrf4j71r/tHHvCeSPXdzyIz119P6bf+X149/sO4ud+6xLuu+9BHHr0QfzKv/5D/Kn33o+/+EPvwd/+R5/DndMzePy9+/G/vPRH+PG7HsDBD34Pnv/iv8fLrWu4u74Db7Rv4k/fcQC4xykHeb3l/OHg4pu3cODdmd46ERER0cDkKbF4BsCqqn5SRMKj21YBrCBngOxmhwv7+7g95ngrZX/jlntJJvq4SG9T3T7IGUosamjhfvkmAODl9rsS9/+23oO/dusf4G9O/wMcrL+In2z/Gn5ypnO/W7XdePuuH8I/e+Uh1B48hIff+yh+9d/8IX507zvxjjvvx4Z+HvfIROAdBlu3ibvNfQzhNm8R74UlEERERFRieQLkBcSXUVwGMJv7bAqmOdq8bXsBcv8W6eXJIL9DXsOUNPHt9l2pexw3sA9/a/Pv4gO1P8BHdn4Bd26/jBraeFPvxEV9GH/Q+i68+4//CBb2341/u34BPzBxd+D5SR3aRKSj3Nc8J9wHebvV/zHYREREREXI28XiUQCfi3jsOJwOF6Vgx3fNlIFvK0eAnDmDnCNAfqD2DQDAq/rOTK8FCL7Y/gBeq38/vvP2TW/rRE3QbCselnryEay3Fw6a49652wbZ2//Gpn89t5p97GBBRERE1KM8AfLTAJ4VZ5awAtjnTrt7EsBHARwo8PwKYybkJZVODCSD7JVYpA+Q3yWvAABeSVFekUXcpLvwVrGi5KhnmON4k/RCg0KaVgb51jYDZCIiIiqvPF0s1kTkSQCmBds6nETiOoCPqOoXizu94jTdGuSJhEV6LXeR3kSGRXpZmXroXBnkdtYMsiMcCPu/32Q8jn0M+IFzeKJ9LbTdDpA3GSATERFRieUaNa2qJ0VkBcBBODXHF1T1pSJPrGjpM8gmkO5fiYWpQZ6WLQjaUCQPjrhbvgMAeE3vzfRaAxOKkMM1yM2WH1pvNVmPTEREROWVK0AGnLZucHoWV0JL3QEgCZnhVspAOkraEgtFDbd0GjOyiSlsYRMR7SVC7hBn4sYlvSPzeRXOepsdi/RC203iutn2g+ImF+wRERFRiXUNkN2BIJmp6tV8p9M//axBzppBBoBbmMEMNrEDNxMD5BpauN0NkN/S6NHRA9PZ4c3drIFbU4MclUFutbOXdhARERENSlIGuYHsharrAEo3BiJ1F4uUmeYoaTPIAHBLZwC5ghnZTLzCs9JAXdpo6F5su+UZfRfuVhHzO4DZ7PVBDpdYuI+3rAwyW74RERFRmSUFyE+gM3ybhdOx4ik4AbTxMIC/CWC5oHMrVNoA2WSQs4yazpdBdjpZzOBW4r53yiUAwJsDKK8ItHSL2SeQRA4FwkZ4UEjTyhq3GCATERFRiXUNkFV1NbxNRD4L4ISq/q8Rj10CsL+40yuOqS2uJ5RYmD7I9Rxt3rK4pU5ZxYzcSswge/XH7eID5Kx/HlDrGVG/FpiSCq8GGZ1t3rZZYkFEREQlltw+odMhOGUUUS4AOJL/dPqn6ZZOJLVvy5NBNkTSB3433brjHSkyyHcMMIMcR5Ky5Bq4Qb0WyiBbNchcpEdERERllidAvh3AsZjHFgEMeRVZtPST9NJlmm2qOUos7AxyAhMgX9LbM79OP9g9lcOZYnMjoTZvLXaxICIioorIO0nvaRGZBbAC4CU4QfFxONnjk/FPHZ60AXIbdbS0hrq0UUMLbSSPYjYyLdJzM8jpapB7b/HWSylFYHugxZt0ZJbDg0LakRlkllgQERFReeWZpHfSzQ5+GsBH4MREJko6qapPFnd6xWlmyAy3UEfdCZVTBchmkV6/AmQ/gzyARXop9okeNW1u49q8WRnkNjPIREREVF65J+kBOCkijwKYB7Cuqi8WemYFa2Xob7yNCUxhGxNo9q2t2i11u1hkKLF4syQlFt34GeTg/eCgEGaQiYiIqLxyT9IDADcoLnVgbGynXKQHZAum87qFHQCSM8iCtjUkpHwBsj8xL1iD3G3UNGuQiYiIqMx6CpDjJu2VcZKeH/Qml1hsZ9gXyNkHOeUivb24gilp4qruTjWSOrNuydyIxXjh54TfualdllAf5MAiPZZYEBERUYllDpDdsopTcEor4qRf2TYg/qjpFBlknQAEmJDtTKvbstUgm0Ehm13383ogF5w9jpuMZ4QX4yUdw+xunlcPZZbtQSEssSAiIqIyy5NBfgZOq7fPALhY7On0jz8AJDkr3MyZQc48ahrADrnZdb87a4PtgRwXDBt2izd7/9Dmjgl7gUV6LLEgIiKiEssTIC8AOBY1Sa/MTAZ5UppISgtnyTYj8WjR/C4WSRlkt4NFH6boZRGssIh/xyZQNl0sotq8tThJj4iIiEosz6CQswA2ij6RflPU0FLn7SZlkdP2TA7LUolsJukl1SCXbUiITSAdpRomeK75q/cABGuQGSATERFRmeXJIC8BWBWRywDOl3FBXpwmJlDHVmLgGxhLnSqW62GRXkIXizsKGBJSpLjLYUovvAyye0na3iI9/5ltBshERERUYnlrkBfgZJKjalZVVXvqjtEvTdQxDZNBjg9qs5ZY+IofFHJnUUNCMsak4d3tf8+BBXyQyP3Dg0Ls57TYxYKIiIhKLE8g+yzc4LhqmpgEcBOTaGIbkwn7ZalBzrNIL92gEH9ISDkyyDbx/tE5SS+8SK+trEEmIiKiasgzavoz/TiRQfDGTUsT2xofILe8DHIf+yCnGhSifWvz5r9ClwV3Uds0uL2zD7KjHhoUYgfI7XDLCyIiIqISybNIr7Jamq59mz8oZDvT8fO1eYsPkHfjGqZlC2/rLtzEzkznkiRLSB+7b+CBYClFaI1eoO64rQySiYiIqLwSM8gi0gJwWlU/5t7fQNL8NS1hPQDS1xZ7gbSkyyDn4Q8KiQ+Q7yxxBwujsw+y28XCa/PWWYMMOAFzrZ49805ERETUb2lKLH4dwPPW/WeQr/Xv0KVt37ads81bFpuYRktrmJJt1NH0BpnYhtrBIu0I6tDufheLYPAbzhi32oqJ0s1bJCIiIkoRIKvqYuj+Uv9OxyEiRwA8CadbxjqAZVVd7fW4aQPkVsYAOc8iPUBwAzuwG9exEzdwDXs69rhjwFP0gPgR1FHb7UV6hrkCJkA2lRVRATIRERFRGZWuBllEluFkqZ8FcBjAGoAVd3tPWt4ivbQ1yNkC5KxuqFNXvFNuRD5exiEh4VHT1gPurXPjBdRxJRasQSYiIqKSKmO/4lkAH1bVC+79syIyD+AYnCEluXkDQBIzyPn6IGfLIAPXsQvAm9iF6AD5TlNiMeQx04Df7xiI7mLhlVh01CDDvWUGmYiIiKqhdAGyqh6P2LyAAsZbp65BdlvATUjaDHI+JoO8S65HHuROeRNAf2uQe0nkikjHIr1wDbIJmDsDZA4LISIionIqXYAcJiIrAOYBLCbtm6SZsr9x1j7IRtZCi+tIKrFwMshvFlBi0dHvOK7Y2No/KnjumLAX83gtFDiHx0szg0xERERlVdoAWUTOw8kcA8Ciqq71ekyz+K6euotF2j7I4UKDdG7oLgCIKbFQqwa5vyUWwZKJzsBZBIFIuGvg7D7oVlh4meNwPMwAmYiIiMqqtAEygKcAzMFZqPeMiDRUNXLEtYgcg1OjjAP3xx/QyyAnLNLzu1j0b5IeAFy3SyxCduE6dsgt3NQZt1Z5ABKyytHPcW/NYjz3rtfmLaYGOZxRJiIiIiqLzF0sRORD/TiRMFVdU9VVt83cKQBnRGQ2Zt9VVT2oqge7HbNpaosTMsPb3qCQ/i7Su2FKLCIyyMHscXkGaoSzx+GMs1eD3DEohCUWREREVA152rydFZGWiPy2iPxVEXkw6wFE5LyIaOhrvstTVtzboznO15O+Bjlrm7d8rpsSi4ga5Du9+uPhd7AAokN0O+HcUZvcMSgk+DgDZCIiIiqrPCUWBwE8DuDDcKfqicg6nH7FZ1T1cymO0bHgTlXXc5xLJmbxXQ3dOyg0vVrlwSzS24XOEotB1R/HSdvdIlRJ4WWKO2qQuUiPiIiIKiJzgOz2J74AAG7JwyH3axHACRFRVe163Lhg2M0iL0W0envcvT2X9Xxt3qCQhMDXzzRnW6SXucSiy6AQf4peeYaEODR6WEhMDXI4cDY4KISIiIjKqqdFeqraEJGvA3gQTiu2OTiDPvIeb11E5t0OFs/CCcQXAJwAsGoND8klfYA8oEV6iC+xMC3eBtnBoptwyQTg1B+HN4drkL02byyxICIioorIHCCLyB44tcCH3a9ZAOsAzgJYVtXnezkhVT0sIicAHIcTdK8DOK6qq70cFwDa6pRcJ42abuZcpJe1Gtl0sYhapGeGhLzV7k8GOU1I39E7ueu+we+80guvzRsHhRAREVE15MkgNwBchtNZ4uMAnlfVK0WelKqeBHCyyGMCeTLIaRfp9VZiEdXm7U63Bvk7ememY8YpqqJBNbpvcjhTXE8YFMI2b0RERFRWebpYfAbAS3AyvE8CeFpEfqTQs+oTP0BOt0iv710s3BKLzgyyegHymwUFyL2K62IRXqRnsM0bERERVVXmAFlVl9x+w/sAPA0ndnrGbf32goj8bNEnWZTsi/Sy9kHO5qruBgDskWuB7bfhOnbKTdzQHXh7UENCCmAHwf6oaWdbizXIREREVBF5MsgAAFW9oqrPqeoTcLLJnwGwH30ojShK2327tcQA2QwUSRsg51ukdwM70dQ6dspNTGLL227qj98cwpCQpGF6iphyDQ1WLMe1fzPYxYKIiIjKKlcXCxH5AJzWbo/D6TIBOLXJpwCcKeLE+iF1BlnTjaTulDXoE1zBHtyOy9gjV/GW27HCL68ox5AQALFxuljt3EzMK/Z2d5sJkMXdlxlkIiIiKqs8XSw2AOyFE+ucBfBpAGuq+lLB51Y4L0BO6mLh1SCn64Ocd5EeAFzVPbhdLmMvruItOAHxXTWTQR5A/XGuONV/kombnfjX72ARV2IxUa9hu9VmgExERESllSeDfArOxLznij6ZfmupKbFIu0gvbR/k/K7qHgDAHrnqHcgrsWj3L0BOKqWIZZVGiEggs+w/JB3bTKA8OdEZIN/abuH1jet46O49OU+KiIiIqDh5Fuk9UcXgGOhfmzcjT8x5RfcCAPbKVW+bCZCLavGWh4b6uSW9N7W6JjsZZH874Ld1m6w7Hzm7D/IvPXcBT6z+B3zxpUtFnDoRERFRT3JP0hORD8EZ5BG2oaq/nv+U+id1m7eMg0LyTtIDgCtuBnmv+K2kh1mDHN3OLbhVA4GzvxrPrjM2zzGJYrMob6LubrcyyL//te8AAD7/1TfwgYdKVHdNREREYylPDfJDAM7BmaBn1lx5pahwJt+VPEDuVwY5Rw0yrBIL1z3yBgDgO3pX5uP1W3BISHQfZBHpqEFuWzXIANByt2+3/F9W2NmCiIiIyiBPm7cVOINCPgJgDk6cNOt+/yKA5aJOrmhpA+SW1wc5bRcLN0qU7AGel0GGEyBPYgt3yCW0tIY3ShQgh7PI3nbr+6j4tqMG2SuxcO5fu+m3t7t6I92iSCIiIqJ+yhMgHwLwcVV9XlUbcDLGc+73S3B6IpdSO2WAvO31QU7bxSK/hluDPCsNAE72uCaKN/RutPJXwPRNeNS0vz2mBlnjapCd+7e2/H8XN7ayZeyJiIiI+iFPgNwA8JB1/wKAD7vfz8Lvi1w6potFUpu37BlkR55K5Euh3sf31V4DALym9+Y4WnYaE96Ht8aNmo5KIUfXIDu3E+EAedu/xjc3GSATERHR8OVJUZ6FU17xG+79UwBWxImInoATQJdSy/19IGmR3nbWRXqaf5Ge6VRxl9u54j55HQDwWru/AbLEhPNxpRRpjuN3eRO/NtkNmjVmkZ4dIN9ggExEREQlkCeDvATAa7mgqmtwssircLLHnyjm1IpnSiySRk23BrhI7y29HS2tYZ9cxgS28Q4ZbAY5q7h3qBozSc99vB2qQW66bd5YYkFERERlkzmD7E7M+3Ro22EReajs0/TStnnbzhwg2008smmjjg2dw521S7hd3sKDtVcAAK+235n5WEULvJvYUdP+vtplkp4psTABsmmDfGvbv8Y3GSATERFRCeTJIEcqe3AMZOliMeHu1/8+yIBfZnGPfAcP1V4GAKy3o1pMD0e3d+ePmvZX74lVeOHVILdNiUVwUIidQWYNMhEREZVBYQFyFbRSllg03f2mpIksWeE8JRYA8E19BwDgsfo53CbXcVlncRn7ch2rKLEtiVW9rDCAwMxqe9K0+JEzAHtQiMkgd9Ygbzbb7IVMREREQ9e1xEJENpC9bkBVhzACLoW0GWRFDS2toS5t1ND2apfj9+/NRTdb/F9P/BYA4Ovt/T0esXhRi/riJuwJ/BKL8CS9zjZvwazxVrONmcnu15uIiIion5JqkJ9B7/FfaaRt8wY40/Tq2MIktrGZECAbeQstTIC8Q24BAL7Y+mM5jzQY4Wl6gOmP7Ncgo6OLhXN/MjRJz84gA8DWdosBMhEREQ1V1wBZVZcGdSKDkHaRHuAEyNPYSsw2A34Nct4Siy+3H8E13YXdch0A8Hut7811nG7iKheyVjTEj5rWQI1FLaaLRbjNmz1qGgA2m9l6TxMREREVrecaZBF5sIDzGIi0JRaAEyADwGSqhXq9LdJrYhK/tv0X0FbBv9r+MXxDB9DBIuMpp2mPbE/SC/dBDtcgmxKLZisYoW9tJ//yQkRERNRPRcwyvigi+1X15QKO1VeZAmSdAASoSzNDkUn+apTfbP4Z/Nvmn8IWpnMfY1Ais87qB8NOhUWwBtkrsZgIB8jMIBMREVG5FNHForf06QC1vUl6aTLITjCdJoNcVJF2GYJjO1McFQiHeyOHB4I4x5BAf2TAL6mYrAXbvJmBIcYWA2QiIiIasrFs85alxCJtL2SgQr8pZNXljQUW6VlRcuegkHQlFpsssSAiIqIhG68AWd0+yJJukR6QNoPc2yK96vHfZyDjHNHFot0RIEvgfniRHjPIRERENGxFBMgXCjjGQGQrsTAZ5DQB28jmjjtZaWK7N7JCrT7IfhcLZK1B3maATERERMOVOUAWka+JyM+a+6p6sAoL9ICMbd7UCZAnJEuJxehkkDVUgBzfxSJUbIxgFwuTKTYBcXhQiAmQa+7+W03/382rb17Dc19Y7+iVTERERNRPeTLIvw7giaJPZBDSjpoG/AzyRIYSiyqJO+OoiXlhUZOmNbwdEthXYybpmRrkndOTAIJdLH75X/0nrJ75En7z919KPCciIiKiomQOkN3hIVdE5N+JyLv6cE59k22RnrNvmgDZNzoZ5DjBbhXBQNuuQa6Fu1jELdJzu1jsmnF+Idlys8W3tlv48rcaAIA/eGWj2DdBRERE1EXmPsgicg7APIAFAOvS+bd3VdUi+itDRGYBXHYP2nOaNluA7GQ002WQHWXOI2uPwXuw3jji+BqsQZaOLhbOY+EMslmkt2t6EsBNbLolFm9du+Ud+62r/vdERERE/ZYnkH0WwO1Fn0iMZQDrcALynrVy9EGeyDBqetQkBdXOqOmI9x5Rg6yhDHLb9EH2SiyCGeQNK0B+8+rNfG+AiIiIKIfMAbKqfqYfJxImIvMAjgFYdW97Ztq81dO0efMW6W2nPv5ILdKzvg9kj2PeooYn6UmwBtkMCjFt3kz746aXQXaut8kgX7IC5OubTdzYbHpBNBEREVE/5WrzJiJ7RORTbh3yHnfbXhH5rLlfgGUAawAaBR0vU5u3lrdIb8zavMW8leCEPbvVm7Xd21f8GmQTIHeUWJgMcjBANn2QN97eDLy+HTATERER9VOeNm+PwqkL/hiAw2a7ql4BsB/A072elIgsADgC4Klej2XLUoO8naGLha96GeRwO7fE/e07Etqu/ubOGuRgF4t2qIvFrhm3i4VbYvH2rWDm/uqNrUznSURERJRXnr9ZrwJYVdVPinTUKqwCWAHwMz2e1zKAs6p6QUQeT9pZRI7BLcM4cH/8fn6bt+QSi1amNm/ueSTuWR4Slfrt4TiqVsWy1d2irRoIwjtHTYczyM79G5vB636FATIRUSmY/96rmxlRNa0+/e9h7WPvr3B2CO6v1l8b/e+9nyvqbne/14jXjDqvdsx2VXt9TG/na9/XwDnax4k7x+A6HXu7qjn/rNc0+Lrh99iOek/WNXa/jX4vHe+983zS//ux/113vse2Wu835XsvWp4A+QCApZjHLgOYzX02AETkEIBD7uukoqqrcIJzHHynxF6nXG3eUgwKGZVFevnehV2frN4We/Ge+T9dTYCaW3vhdbFwSy1MH2QzFKRbgPzcF9bxr869gr/+49+DDzx0R66zJho15pfRVtv9IaiKdlvRcn8ItduKtrpf7j7+984+Le9757bVDv7gN/uZW42637Gf/5j54Ry4b92aH6j+dnV/cPv37R+89uvYQVTgvn0eQOB+2/3pa9+PPg8EflgnB4LBwMQOLswPc3OO4f2DgVswcPT2j9seFexEHCcclKQJbANBDNEYyBMgXwDwKIDPRTx2HMDZns7Iyh73eJwOmQJkzV5iMVKL9OLeivVAeKiIecSuQW6rX39cE0E9FCC3vBKLYA2yCZDv3bcTr1++4QXI1ze3sXrmSwCAf/r8l/GPP/6D+d4glZqqotlWtFptNNtuoOd9tdFWp47dbDOBYGCftr+P/bg5Vlv9fVsdr2E/3uU1Q/uboLStnQFo2w1SVZ1zabf94K3V9gO0YBAbEbi2w/v4wRDRIDnJEOe7mviJEa9HvvuzQNw/K3bfX7wprMH9xTte5P5x20Ws1/PvQ5yfReZ7s7/Zpxaxf9QxzfsTdNtuPxa8Nv77Cl4bc78Wsb+57z9mn2PwtWK3R5wj4F4T90n+Ps751CT0nsLvPfLfQ+g9Jr73NP9+4t67s8/v/J2Oj2hP8gTITwN4VpwroQD2uR0nngTwUaTI/IrIeTh9lG373W0LAI67dciA2+LNvd9Q1fUc5wzAWqQnbST9Hjzqk/TiBN6JdYki27nBLrFA6JKKu129emMRQd19gtm2He5iYTLIW851v2c2GCB/9bUr3it87fUraFzfxOyu6SxvcWy12ortZgtbrTa2m21sNdvYarac71v+995jrRaaLUXTDVKbrTaaLSdA9G6t7XZA27KfY+9v3Ya3B57fZsCXR839AV+rifu9oFYzP/ycX1DND8LAPh3Pcfapu88zP5j8Wz9gMIFODfADIuvW/PDzt5sAwL9v/+C0X8f+YVmzXjNwHkDgvvPDPHg/+jyCP6gD90Pn0RkodQZW4aAtLrgAooORYEAX2h4VeIWCts6AMhhYRO/vX6/guXcGiua87MCWaJTlafO2JiJPAjjpblqH8/+pdQAfUdUvpjjMYsRx10XkiHt3JeI55+Fkr1OXXhgmkgcELa2hLm3UE+qQm5m6WJjXKe8P9V4STOH/FtrHMg+p+z+zv93Fwvz5sCboyCCbGuTb3EV64Rrke/ftxIsv+Yv0Xtu47p8HgC99s4Hvf+RuAMDFb1/F57/6Bj703ffhvrld+d9wH7TadlDqBqOtYJBq39+y7m+b+6FA1nssFPCa526H7lct6KzXBBM1Qb1WQ73uBHcmwKub7YH77uOB2xrqAtTcfbvtH3u8yP2D+3q3NT+oqtdMgOYHqSb4rIl/3w9c3cCsJm5gGh+01rxjI/A6RERUjDyT9D6kqidFZAXAQTg1xxdU9aW0x4jLAqvqSfiBt3m9FQDHepmkJ2IVhaOGOtqQ1AFy+j7I48AOsSSUSTDX2J6kZ/60DMALRIDONm87wxlkN0C+b99OAEDDDZBfv3wjcD5fe/0Kvv+Ru3H57U186v/6PG5sNvFvL7yKlSd+yAu6v/XWdfzBK2/h/ffvw4N37fae22y18c23rmPPzknM3TbjvgfFpWu38M23rkPE6bpRrwlubbdw41bT7cm8jeubzvfXbznf39xqYnO7hVvbLWxtt7HZbGFz2/9qliA4FQBTEzVMTtTd2xqm6jVMWfcnJ+qYqrvfu7cTNcFEvYYJ91pM1GqYqDtB4kRdIh+v1/39JurOMermNrTde15oP2apiIhoWPKUWJwVEQVwBsBpAM+r6suFnlXh/ByyKYdI6mThDwoZ30l6NvsdRoV69uIN+0+J3kIbuCUWNbeLhZoSC7cG2V2kt+nWIF/fdH4xudcNkK9cd/oimwzyDzxyN/6/r7yBr33bKbn4f//La15QfenaLTz3+XX85R95BH/0jQ0s/drvYbvVhgD40YUH8BOPPYgvfPUN/MtzL+Ota85x75ndgdld03ht4zqu3iz+l6KaAFMTdSconXCC0sl6zQ9Urftmv8B973srwA09397XvM6kFQDXGXQSERGlkidAPgjgcQAfBvAMABWRdThDPc6oatTivaESPz726pBrCdP0/FHTo71IL/6Mc7wXP4XsBWLeam3A+zMx4C86Mo/5o6bDJRZOqYSpQX7NzSD/8Hfd5wTIr12BquL/+aPXAAA/8diD+M0XXsZv/P5LOPjwnfiFU+ex3Wrjobt249VLb+O3LryK37rwqnfKt++exo3NJr7duIlvN5yR1rfNTOJdd96Gek280oTpiTp2TU9g18wkdk5PYOf0BHZNT2LXzAR2TU9gx9QEZqbqmJmsY3qijunJ4BczokRERNWRpwb5ApxaYIjILJyWbIfg1BWfEBFV1cJmAqvqcTjdMQrR8qbppS2xGNVFenGL7rq/l3Ats50ptjPIdg2yWZAXrkE25RUmEwo4GeRWW3Fzy8kk3zfnllhc30Jb1QuQF+bvxG0zE7h8fRP/5ZuX8aVvNjA9Wcdf+dAjeOPKTXzhq2/gf/w/Pg8AOLD/Tvzixw7iW29dx8qZL+HL32rg/e/ch5947EEcmL8DbVV849J1vH1rG3fP7sAdu2cYzBIREY2xngJZVW2IyNcBPAin28QceuyD3A92qGMyyEnZ3iwBsv861csgpxaosdCum51Vz34NskbUILfb6k3Rm6gLZiadjP3Wdgu33A4WO6eczOzOqQnc2GriG5fexuZ2C3t2TGL3jkm89x37cO7im/jHv/WfAQAffPddmJmawH/3p78LX3/9Ci5du4V337sXf+unHkW9VsMDd+7GL/357+14a3WRQG0yERERjbc8i/T2ADgKZ8z0YTgB8Tqc/sfLqvp8kSdYNDUlFgVmkO1eDuMksECv4zH/e7vEIiqDXK/VMOUGyJvNNq675RWm7GLutmnc2Gjij75xGQC8DhUfeOh2nLv4Jl76zjUAwJ/87vsAAHft3YFnPvnDeOXNa3j43r3eeGsiIiKiNPJEDg04wzw2AHwcwD5VfVhVnyhrcByY6uYFyN0X3/mL9NKPmh41kYvxwlu9Ggtrkp7pYQoE6ozDNcjbVolFTcQLZBvugjwTIO+7zelz/J9f3QDgL9z7vofv8k5j784pPGbd3zk9gffdv4/BMREREWWWJ3r4DICX4NQFPwngaRH5kULPqo+y1iCnmbpnjFLVarjXsT01L9Dqzdrm1yCL94BdgyxWDXLbGgYxUXe2mTrkyzEB8h99wwmQ73MX7j1w5278uR98GLO7pvDXfuy7GQwTERFRIfIs0lsCABHZC2dx3mEAz4jIQ3AW7/0LVf3lQs+yQG2tuVODkmqQnT/5T47sIr1oWd6J3c4NsGuQ/Qyy2jXI4k/Sa7XbXgZ5wg1spyfruL7ZROO607HCLrEA4HWZMBlkAPjpH3kEP/0jj2Q4ayIiIqLucqfcVPWKqj6nqk/AySZ/Bs646JPdnzlc6WuQnb689RFfpJd5wl7M/hrIIQdHUHslFrVgiYXdxQJwAmQAuPy2k0E246f3hUZJ3397uabkERER0WjJ1cVCRD4AJ3v8OIAFd3MDwCk4A0RKJbBgLHWA7GaQU9UgOy9QpQA5axezqEwx4JdeOCOlzb7BLhZttUssat52f5FedInFjinn43nHnpnAubyDATIRERH1UZ4uFhsA9sL5C/tZAJ8GsJZl1PQwpQ6Q1dQgp88gjxtxipM90ZP04I+aFvH6I7cVgUV6ADA9EcwgmxKLd93pt2Dbu3MKe3ZMFf5eiIiIiIw8GeRTcCbmPVf0yfSLnSz1FukljJA2i/TS1CCPorhcuFNIEd0H2dtm1yBDrUEh4o6bFrTais3tYA2yafXWuBGsQX7gjtu8Yz98z568b4mIiIgolcw1yG47t+dE5AMi8pSI/LaIfLYqnSzSlkNk6WIxSov04t5K0jt0FuNF1yCr1eYN8EsqNreda2u6WEybEguTQXZLLKYn6/ixhQcwURP85Pc9lO39EBEREWWUtwb5s3AW5jXgDAl5DMAxETmtqh8r7vQKEtkHOV2bt0lsZ3iZ6tQgp6EpVvCJlym2SizcTDHQWYMM+IGyCZDDi/SuhDLIAPDXfuy7cfzw+zAzVdgUcyIiIqJImTPIIvIJOIvzDqvqnKoeVNU5d9tREfnZok+ySGkD5JY6wVpSKQYAqFZvkV4m9sQ81UD9hfeIvUgP0TXIJnNsbm+5AXLdlFhMBAPkHVYwXBNhcExEREQDkafN2zEAJ8JT81R1Dc6CvSeKOLEiBWuQ3cA3IUDezjRqegxE1FiISGi7HyHbfZD9DHIwQN5quhlk9/70ZPDjaGeQiYiIiAYlT4B8AE5ZRZTzAObzn07/+dnehAxyjgB5hCqRMzdIVtgZZH/unl2DbLLKptXbZjO0SM/NIBsMkImIiGgY8gTIZ+H0QI6yCGeaXqnk6YPsZ5BHc5Fe3BmneSeRo6ZVrRpkuzZZ/RKL2EV6wRpkYydLKoiIiGgI8kQgnwZwzg2AVgFswMkaHwfwCTijp0srdQ2yFyCnX6QX3xxt+NIsuOtGIkJnp9Y4VJ/sbrf7HZs2b+ESi45FeqEM8g5mkImIiGgIMkcgqnpBRI7CCY6XrIeuADiqqp8r6uSKYgd3JkBOrEF2B4VMpFmkV8FJennFxdmBzdYqPbv9mxkzXQsFyHW3zdvMVDBA3sUAmYiIiIYgVwTiLshbE5FDAB6CU5N8TlWvFHly/WAGhSS1ZMtSg1zFEous4kZN+xuDNcgmg6wKtLw+yM42U2qx2QxmkHfvmAwccgdLLIiIiGgIeopAVPVsUSfSV4FxyKbEontmOE8Xi1HKIKd6J2K1c0NMDbKqFzibzhYmg7wVmqR324wfIE9P1DpqkomIiIgGIe+gkAfhlFccBDALJ4N8HsDTqnq1qJMrip3fTV+D7ARn49bmza4p9rZZ34cD50Btsj1Jz73tVoPs9UF279sZ5D07p3KcPREREVHv8gwK+TCAi3AW5QmAFwHcDmfx3robPJdW2hpkM0nPqUEencxwWNrFe8EgufM59vwQe5Ie4PdBroUGhXSUWFgZ5D07GCATERHRcORp87YCZ0HeAXeK3lFVPQgnm1wD8E+KPMEi2ElRrwY5MegVNDVdFrmKi/SiMsWZjwGJrE3u6GIRrkE2fZBDbd52W0ExM8hEREQ0LHkC5Dk4k/RetDeq6gU4WeRSt3kzwWxSiQXgZ5HrCfXK47BIzwiPmva3+5lluwYZANrupe6YpOcFyM79PVaJxb5dDJCJiIhoOPIEyOe6PHYRTslFyVjBmpsVzhIgT6asQ65SBjlJR+VFVG2yhDaHnuPXIZsMcnCRnqlBnnAzyjNW14rZXdP5TpyIiIioR3kC5CU49cdRTrhfpdVO2cUCsDPISSUWjjLnkdOG7nnfQ7CLhQRumy3nlxG/xMLNIIdGTQPAscPvw31zO/FjCw/kPBMiIiKi3uTpYvEMgAWRyAkaAuBQqL5VVXWoDW2jR00nh4xNrQMCTEozIcIsc2hcvOCoadPOLViDDLjXXYFWO5hB7lyk51+/j35wHh/94Hzfzp2IiIgoSZ7AdQXA/qJPZFDapgZZ0pRYODWxSRlk3+iUWADBMouoXwGsgXnO/ghGyDURtKBegBw3atrOIBMRERENW55R08/040T6KU8fZABour2Qk2qQq7xIL01In7rhhTVJz36eqUE2gbE3SS9Ug0xERERUBqWLTERkWUQ04utMEcfPFiCnq0E2RmmRXhynlCKqD3Jwkp5zG6xBltga5Or+gkFERESjZ6i1wV00ACyGtm3kPVig5ZibFU4aFAKk72LhL9IbnQA5RRMLwBoIovADZ68G2b0N1yCbLhYGSyyIiIioTMoaIENVz/bjuG1vqEeKANldW1iX1vgs0sv4Vrx5eYGVe6bO27ntXKQXDIgZIBMREVGZjF1kkqfEYhLbqY49QmFyrI4x0zGT9AA/6+wv0nPu1zsyyONw5YiIiKgqSh0gi0jh/b7amj5AbnnlGJykFyX4rjUwSc++9TLItegSi0lmkImIiKhEyhqZzIrIRQAX3QV6p3s5WFQf5DQ1yNsZJ+lVtc1b1rMOtn/r1gfZlFiYQSHBNm9GuOSCiIiIaJjKHJmsAdgH4ACc4SMrcTuKyDEROSci3cZgA/AD5DQ1yC3TxULStXkr8yK9iMYTHYJjo7WznAIIRNMdo6ZDBzIBcdurQXYeDgfIkyyxICIiohLJFSCLyB4R+ZSI/LaI7HG37RWRz5r7PXgWwGFVXVLVhqpeALAK4JiIzEY9QVVXVfWgqh6MPF+rGMCrQU4xKGRbs3WxqKJw4CwR5SLOQJDuQayiM4NshAeF1CRcg1zm39OIiIho3GSOTETkUQCXAXwMwCGzXVWvwJmw93SKY5yP6HM87x7nQkQHixfc28gAOIssi/RamfsgV0fq4R8R7Myy+Bv9GmR3U7iLhTcohG3eiIiIqMTyRCarAFbdbG04zFoF8HiKYyzCCaa9L1Vd77L/nHubqxdy/2uQqxQa9ybQzc37hxschyaFmOvebJtBITEBcm18rh8RERGVX54+yAcALMU8dhnAbNIBugXDIrKiqsdDmxcBmHKLnvg1yMmFEWaoSC2hi4WvysUW3cWFsHZJhj8wxb0Nd7HwapDZB5mIiIjKK09kcgHAozGPHQeQe8CHW2N8yC3BOCYih9wOFocAfCLvcW3Z+iA7AfKEpGvzVuZFelnFvRO7W0Xn9nCbt7hBIWzzRkREROWVJ4P8NIBnxYl+FMA+t374SQAfhZNhzkVVGyJyAMAynCz1HIBzAA4UkT0G7AA5OSvsTdJL7IM8OuJqk+NHTTvfKjozyOEa5LgSizq7WBAREVGJZA6QVXVNRJ4EcNLdtA4nJloH8BFV/WIvJ6SqDTiZ6MIEapAzDQpx9p1IWWIxjmGev0gvogbZvRtu8xbOGDODTERERGWSJ4MMVT3p9iU+CKfm+IKqvlTkifWLn0FOzvv6XSySAuQqh8bx1yGylKJj1HSWGmRnw+REMCDmoBAiIiIqk8wBsojsUdWrblu35/twToUL9kF2e/FmGjWdts1bdYotovodx+8siPolIDBXBN1qkN1Jem4KecoKkGsiHSUXRERERMOUJ3XXEJHfF5G/WsBQkIHLs0gvuQZZvO/KK9u5dds7OGra3xbujhzOIJuA2S6pmGD9MREREZVMngD5Cfd5zwC47E7T+8liT6tgEX2Q00zSa2m2LhZjIRQcSziNbG2rIdzFwtk+NVH3nmJ/T0RERFQGmQNkM9YZwD44nStuB/CciLRE5NmyB8t+b+Msk/TSLtIrcwa5N2km74Un6fmDQkI1yFYGeXqS9cdERERULrmjE1W9oqonrWD5CThT8daKOrmi2LFdthpkM3VvfNq8pdGxUA9O/bF6GWQJ3LZDNcj2Ij1mkImIiKhscnWxsInIT8EZL30ITqBcSL/ifskySa/pXp6J1Iv0Rl/gqol4QXDU1eysQXbuBwNkZpCJiIioXHJFJyLyU245RQtOxvgAnAEi+92McqlIoBVZni4Wadu8jVAuOdTjLX7UtL97uItFeFCIuT9VZwaZiIiIyitPm7c2nEjwCoDPAHhWVV8s+sT6xR8LnSxtgFzlRXrhXsdpao0DC/Wkc7NfgxwdIE8GFukxg0xERETlkqfE4hkA/6RKQXGgBllNiUX6Lhb1hC4W3utIdTLIqQJhs6/1vWq4mZv3SGcNsvtIuIvFJDPIREREVGJ5Rk0XOgZ60PwSi+JqkKsTFucnsRG1W4MccRE6JulFDAphBpmIiIjKJjFAduuMT6vqx9z7G0iaI6F6R0HnV4xAH2ST3cxSg5y8b+hlRpr9L98EwQqrzVtHDXLb3c4uFkRERFR+aTLIv47gSOlnULGkaXCWRfouFmlHTauaoLu8lyUqw9t1/xT7iITLL9ztZms4gyydGeSZSQbIREREVC6JAbKqLobuL/XvdPovW4lF1i4W1Scp3osmRduxXSyc7Tum/I/drpmeOw0SERERFWosCkDt+lm/D3L6EoukUdO+8maQ+8EZNW210DNt3szjMTXIdtbYXrBHREREVAaZoxMR+ZqIPBjz2CkR+fs9n1UfeRnkFB0nWppu1HSVw+Ks594tedz2uli4twjVIJv6byuoNmOoiYiIiMoiT/puf5fHVgAsdnl86PIt0hvPSXp2MBys4+7OD4Sd+yaDXK/5R9m7cwoA8O579vR6mkRERESFSlUAKiJ7ANgT8j4sIi+FdpsFcBzAfDGn1i95apC7B9P+8JHRyYbGBccBVr9jBdD2V+kB6KxBtjvF/fyRBZxfv4T/6v33FnbOREREREVIu0LqcTjZYcCJhZ7psu/Jns6oD+zArJ2ji0VSH+RRyh0nDRCJumoioVHToWOFu1gAwPe863Z8z7tu7/FsiYiIiIqXKkBW1WdE5BSc2GcDwGEA66HdNlT1SsHnV7gs2d60o6aNUcogh0nXGgsnh+zXIAdrjU0Nci3L+D4iIiKiIUndY8sEvyKyBuAFVb3at7MqmN26LFMNcspR0zpCGeQsOt51aAVfOIPM+JiIiIiqIM8ivacAHAtvFJG9IvLbIvKBns+qj8ygkCJHTdtHL6uiziyqB7IJfOO7WATbvBERERGVWZ4A+WkAj4U3uhnmKwCe7PWkimaHZe1cJRZJi/Q6X6cyYvq2RYTBsY+ZR8I1yLUuNchEREREZZUnQD4M4NmYx54FsJD/dPpP1WSQi2vzVsUSiyJiVS9T7H4TX4PMAJmIiIiqI0+A3Eh4rHxt3gJdLNJnkE2Jxbgu0lPr/aSJbRXRNchZjkFEREQ0bHkC5HMAjsY8dhzA2fyn03+aZZGee3kmEgPkEY/8QpFtVB2ysz24u4SexxpkIiIiqoLUXSwsnwZwTkRmASwDeAlO1vg4gI8COFDY2RUk2KEswyI9M2o6oYuFffRRF4yNgxPz/BpkM4wliCUWREREVAWZA2RVvSAiH4EzOOR5OFGhwOmL/BFV/WKhZ1iwLCUW7dQ1yHCPOULCLdvsh0K7msfCXSzCmWcGyERERFQFeTLIUNWzAPaLyENwFuWtq+qLhZ5Zgew/9ZsSi5okl1hkHTU9CsJlEd33Dd4Pl16EKypYYUFERERVkKcGGSKyR0Q+BeCzAM6o6otuH+TPisieIk5MRBZE5IyIXHa/los4bpZgNv2oaceoLdKLEl6IB8CLlDWmi4XBGmQiIiKqgswBsog8CuAygI/BafkGwOuDvB9On+SeiMgxAOfhlG0sul8v9HpcAGgjfZu39F0sqhv4pQ3pA8Fu6ElJfZAjj0FERERUUnlKLFYBrKrqJ0U66hRW4dQm/0zeE3IX/60AOK6qq3mPE0cz1SA7wXRd2hC0vQV+cUqdQe4IansPVsOlxu2OYmzWIBMREVH15CmxOADgdMxjlwHM5j4bxzKcmubCguNg8jN9BhkQNNXUIcdnkTXiu6pT7x+h7V3eoim/iMsgs8KCiIiIqiBPgHwBwKMxjxXRB/kogLMicsSqQY4LyDPL0sUCsKfpdQuQRyfyi3on4W0dA0GQsgaZGWQiIiKqgDwlFk8DeFac6EcB7BOReQBPosc+yG55xSyAQwDm4GSTFwAsi8gZVT0c87xjAI4BwIH7Ix63Qjyvi0XKALmJOqaRbppeVcO/uMEfSbwA2CuxCGaQOyfpVfUKERER0TjJ0wd5TUSeBHDS3bSO4vogmzHVDVVddL8/KyINACsiMq+q6xHntAqn/hkH3yldoz1TV5xmkh4AtFIs1BudDHKP7yN05cMZ4zprLIiIiKgCupZYiMhTIvKB8HZVPQlgH5wuFkcB7FfVh1X1+R7Pp+HePhvafsq9PZTnoIEaZM2WQfZbvaXJII9ODXJY8BqGHnNvvQyyV2IRfwwiIiKiskqqQV6CU+rgcYPmPap6RVWfV9XnVPWlLC8qIudFRENf8wA23F0a9v6qau7PZnmdKFkzyN4iva7jpr1GZz2c2XDEVVdkqbrwRk2b+94ta5CJiIioepJKLNYBPBTadgJOG7arPbzuYniDKZ1wyykCdcxu8GzOpxDZF+nFDwupXliM+GqKhBg2ul7ZeVLbW6Xn3nR0sWCATEREROWXFCCvAjjpLp674m4TAMdEZCPmOaqqv9ztoFF1xJZTcMo2jlvbjri3vXbIsAaFFNfFwhi18M++QpHdLTrbWwT2DQfEnKRHREREVdA1QFbVk25G9wT8BXQA8OluTwPQNUBOsATgqIicgZOpnofTzeK4VWqRid09IcugECBdDfLoLNKLlpT49QeFBGuQw5eFCWQiIiKqgqRFeh8H8DvuArxayq96LyfkBsGmxOI0nEzyYlGDQzLXIKceN13uRXrh3sX5j9NZZuGPmg7e78ggM0ImIiKiCkhapGcyuB4R+an+nY5DVddV9bCqiqruV9W1Xo5nh2VeBrl7NzhPlkEhZQ6Qs+oIqCOCW7/fMWuQiYiIaHQkBchXAOwNbTstIg/253T6L+ugkJabEJ+Q+EV6oyTceaKXY4SPVMszt5GIiIhowJIW6T0DZ5EeEFyk92ERuRz3JFX99WJOrxiBHr6ZB4WkX6Q3FjS+a4dfgwz3liUWREREVD1Ji/SW3A4Wz9mb4QTOsU8D0FMdcj+pZB81DYzuIr20RSHRXSyCA0FYg0xERESjIHHUtKoeB3BcRB6CE/t8Hc4EvcJ6Eg9S1gxyO1Obt+rUIOcNVaO7IIdrkOMm6TFAJiIiovJLDJANMy1PRE4CeEFVexkUMjRZ+yD7XSy6DQoZvUV60GC3im6jpu3nAJ2L9wzWIBMREVEVZA5ZVPXTccGxiOwVkQ/1flrFCvRB1mzBrD9qulvGeXQyo1FJ3qR319kH2bkfngvCEgsiIiKqgqQ+yK2otm4i8pSI7Il4yiEAZ4o6uaIEwjKvBjnbIr2JLhlk/3VGKIMco1s/5XBmmTXIREREVEVJGeS4iCY8Wa8ysi6oa6UYFFKFsDi2LCKlqPZvfrcK5zY8SS88WprxMREREVVB3qrQaoU6EW3e0meQnf3TDAohh7ka9VBEXA/XXBARERGV0Ngtm8q6oC7TqOmU0/lKJWNqWbWzzCLcxcKrQe7IIDNAJiIiovIbiwDZLg9QcWqKi6xBNgv/qiQpWO0ImyMX70ngMT/WdjaEM8asQSYiIqIqSBMgN/p9EoOUNYPcStXFApmOWWZ5QljznM4uFv7RWF1BREREVZGmD/IREYlakHdURA6GtoXvl4KduPT6IKcsh/BHTSd3sRg1se2OYx7omKRXswNkRshERERUDWkC5Cditn86Znup06hZF9Q105RYjPoiPYnqYQEvEjblGhqKkO2gmPXHREREVBVJAfLhgZxFn0X1QU7LzyCPR4lFHuaKmgDZhNOBDDJrLIiIiKgiugbIqvr8oE5kUNoZ1yW2MoyaHiUaU0cRtx3w/3RgfgepW5eF8TERERFVxVh0sQilkDM91csgS4o2bxXMIKfpVgFEl0hI6Js2a5CJiIhoBIxHgGzJXIOspgY5eZJemUPAcCDcy7mGs8jhEgtvnDdrkImIiKiCxiJADvZBzlti0S2DPD7Bnx0a+6Omg4v0ojLInKJHREREVTEWAbItew2yGTWdps1b9Uos0koT3raDCeRQBrn4cyIiIiLqh7EIkO3gLKZhWSx/1HR8F4tRXKQHIDbej++PHMogC2uQiYiIqHrGIkAOa2n6t51m1LRRxUV6YVG/QAS2qL3dnUoYXqQnnaOmGSATERFRVYxdgCySLeNrRk3Xuoyazjq+upK6XDITKGuXUdOsQSYiIqKqGLsAGQDaWQJkrwY5uc3buIgdNe19x0EhREREVF1jESDbLcYEAs3wttveJL3RDJCz5rwD+0vgJiKD7O/KDDIRERFVxVgEyAFZSyy8DPKILdJLOOVwlrjr7hwUQkRERCNkLALkcGiWJaA1GeRalwDZf53q1yDniWM7M8idg0KYQSYiIqKqGIsA2SbIWoOcXGJRiUV6cYXDmQ8TrjSOf4k6B4UQERFRBZUqQBaRBRHRLl/L+Y4bvJ+lBjldgDyaglPz4gPcjkl6kV0sSvVRIyIiIoo1MewTCFkHsBjz2GkAL/T6AlnbvLXdnsk1SV6kN6o5Ujs2VgSzyLZuNcjMIBMREVFVlCpAVtUGgLXwdhFZAXBWVTsey/U6uUosutUgj17wlyYrbjLHJoBmDTIRERGNglIFyFFE5BCAowAeKuiIOQPkNG3eKlhsEcoGp7kysaOmQ/fZB5mIiIiqqAqFoSsAnnKzy7mE62ezhLGmzVut6ov0QnKHqxFvMX6Snr8PM8hERERUFaUOkEXkGIB5AKvFHRPIEh62U/VBrrZ05RTJj/k1yM4GdrEgIiKiKip1gAxgCcBqUvZYRI6JyDkRORf5eOh+njZv3TLIca9TNWl7IMeOmg49EKhB5qAQIiIiqojSBsgisgAne3w6aV9VXVXVg6p6MPG44CK9NOI6VaiVb+5on6fB7VykR0RERFU0lABZRM5H9DieD+12CABU9WzvLxi6r9nbvNVTtXmrerEFAlFvcChIch/ktqlBdrcHF+mV9ncxIiIiooBhdbHo6HWsquuhTY8DuFD0C4tIpqFyWSbplbkaubcz6xzWHfUo27wRERHRKBhKgBwRDEdZQEGL88LZzzyT9GpdF+mNT/Bn/3LRPWzmoBAiIiKqprL/3bvRj4P2qw9yFUss0p5xmi4W4Rpke2Ee+yATERFRVZQyQLbqkd8q5njB+1nCWL/NW7cSi+oJ94bOIq5Exa9BdkssmEEmIiKiCirlJD23BKOwiMo+kEg/ulh0vk5VZXkP/qjp4KAQc5CJupVBZps3IiIiqohSZpD7L0uAnDxJDxVYpFekpFHT5mpMTdS9xybrY/pRIyIiosoZj6jFyl4KJNugEHUzyMJFenH8Lhbuffd6T034H6/JifH4qBEREVH1jWnUkmfU9Ggu0usm6t1E1h97o6aDfZDtrDEzyERERFQVYxG1dNYgp5euD/LoCbRzk9BCRw33QY6uQa5zkR4RERFV0FgEyGF5Ful164NslDkEjOs8Ed6eZS1d7Khp73HpeIyIiIio7MYiQO5s81ZsH2RzvFErsYiiEe+xsw9y5/WNeh4RERFRGY1FgByWJUBOV4Nc5txxMexphOFQ1zwSrkEmIiIiqqKxCJA7RyLnCJCljeRq4/HKknpBs5dBDtVYWLhIj4iIiKpiTKOW9AGyooaWml7I0XXIo9jmLa4kolstsd8HufN63LtvZwFnRURERNR/pZykVzi7D3LGLhaAMyykjjbqaKONeux+IqObQbbLijsW9oW6WNj7/s9/5U/gD1/ZwA9/1339PkUiIiKiQoxHgBzSzpg4d4LipjtNb7Lj8fAEuZGREO+bQNjctiP2f+879uG979hX7HkRERER9dFYlFgE+iDnCGNb3kK9mFZvWt3QOE3Ou7OGO+ZYERlkIiIioqoZiwA5LGvNcDtFqzdz5KroRxDrr9FjhExERETVNRYBci9dLAB7WEh0gDyKi/TiYn2NWKVn+h4zg0xERESjYCwC5ADJEyCbVm/dM8ijMCgkashHx/aOUdOOqBpkIiIioqoZjwA5FPRpxprhtpoSi7g2b+7LZD6xaksVTBMRERFVzHgEyCEsscgvKknsd7HgJD0iIiKqvrEIkCXm+7RaqcZNj0aJRRz7uiV1sWCETERERFU2FgFyWP4uFjFt3kYwIlTET9MzzLs2JRVtdrEgIiKiETAWAXK4JDbvIr24Egv7yJUTs+AusM26gN1GTfv793hOREREREM0FgGyTURy1yCP0iK9zFnerqOmu98nIiIiqpKxCJB77oNsuljEtHkbp0V6ARK6DW8nIiIiqqCxCJDDstcgc5GeTztqk8PZaNYgExERUZWNR4BsFcXm62Jh2ryN0SK9jjKKzvcY965Zg0xERERVNh4Bckg749v2a5Crm0GOGhEdJU9wG34O42MiIiKqsrEIkDtrkLNJ6oPsl2yUN0Auijr93wI6AmKmkImIiKjCxiJADhDvH6m1EzLIVQ6Lu527nXSOinm99m8SrkEmIiIiqq6xCJCL64McV4Psvk6mow5XP8+VCWQiIiKqsrEIkMMyl1h4bd7i+iCPXkQYN0UvosJiBN89ERERjbNSBsgickhEzouIishFETnW4xED3+kYLtJLLzrcjZywZ27Di/SYQiYiIqIKK12ALCKHAJwBcBbAYQDLAJZFZLmo1yi+D/L4LNKLwjkhRERENEomhn0CEZYBrKnqktngZiRXACzFPambzhrkbJL6II9VWKydPZLDmEAmIiKiKitdBhnAAoAXQtvOAYCILPR6cCfYzrpIL22JxQjr9uY6IuKRvhJEREQ04soYIJ8F8Fho20EAUNULeQ4YDtfahbd5E/d1yptLjjuz2GxwzPaoxXsd4THjYyIiIqowSTthbVBEZB7AeQCrcGqR5+GUXSyp6mrMc44BMAv5HgHwlQGcKgF3ALg07JMYE7zWg8XrPTi81oPF6z04vNaD9Yiq7i7qYKULkAGvlOK8tWlJVU8O63womoicU9WDwz6PccBrPVi83oPDaz1YvN6Dw2s9WEVf79KVWLjZ4PMAFlVVABwAcFxETg/3zIiIiIhoHAwlQLZ6HNtf8yIyC6dbxUlVXQO8uuNFAEfcFnBERERERH0zrDZvi+ENqrru1h8DnV0s1t3bBTiL+KgcImvCqS94rQeL13tweK0Hi9d7cHitB6vQ6126GmQRUQCrqnrc2nYEwGkAh1WVATIRERER9U0ZB4UcB7AiIg0Eu1isMTgmIiIion4rXQYZ8MZNL8MpqVgHsMIuFkREREQ0CKUMkImIiIiIhqV0bd6oPERkOaLbiIrImdB+81ZnkvNuzTjFEJFZEVkQkdMishKzT+I15XVPJ+l683NeLBE5JiIXe/3s8nqnk3S9+fkujogcsa7RRbctbXgffrYLkHStB/G5ZoBMSRoADoe+lsyDbmu+83BKYQ4DeBbAaf4fPpp7XS7DWXQaeY3SXFNe93TSXG9XA/yc90xETsApj1uG061oA851OmHtMwt+vguR5nq7GuDnuycisgzgGTjX5jCANTjrpZatfWbBz3bP0lxrVwP9/FyrKr/4FfkF5z+6lxP2WQFwPmLbxWGff1m/AMy6t5fh1Ndnvqa87oVeb37Oi7vWlwHMh7adAaDWvwd+vgd7vfn5LuZarwBYCG07bV9bfrYHeq37/rlmBpl6dRTOb2W2FQDz4ve1JouqNhJ2SXNNed1TSnG90+D1TueUqq6HtpmsjxkBy893cdJc7zR4vROo6nF1BpfZFuBk7Q1+tguQ8lqn0dO1ZoBMqUR9mNw/X8zCH+QCwJt+CACcfJhRmmvK694//Jz3Rq3+9RE2+PkuVtL1Dm/g57s47nqGebh/0udnu3/C1zri8b58rhkgU5JZEbkIwCwCOW09NufeNmKeu7+vZzaa0lxTXvfi8XPeP4cB7wcTP9/9Z19vg5/vgpgFXwCOAVhU1TX3IX62C9blWht9/VwzQKY01gDsA3AAzm/BphPA7NDOaHTNFrQPZcfPecHczM4JOAOgAH6++yrietv4+S7GU3Cu7xqAZ8SZ2wDws90Pcdfa1rfPNQNk6uZZOOO9l1S14WYkVgEcc/98keStvp7deEpzTXnds+HnvA/ca3cGwElVXU35NH6+c+pyvfn5LpCqrqnqqqouAjgF4EyB15HX2pJwrfv+uWaATLFU9YJ2jvd+wb09CP9PF7P2DtaHswHKquHeztobQ9c0zT6UEj/nxbPaK62pql032HBvZyP2N4+n2YcsXa43P9/9ZbKVR8HPdr/Z13ogn2sGyJSVqevZcFdPNwA8FtrHrJ4+N6iTGhVprimv+0Dwc56T+wPoeTgt9cLBGj/fBet2vbvg57tg/GyXQqGfawbIFEuip7wtAjB/zgCcP3uEpwkdD+1D2aS5przuBeHnvDhWsPasqp6M2Y2f74Kkud78fPfOncYWdR0fd29NsMXPdo/SXuuBfK6LbvDMr9H4gvNniYtw/mx3DE5LlNNwGtAfsfabd7eddvc54d4/Nuz3UNYv95rNw5/wNg+r2X+aa8rrXsz15ue88Gt9Hk4d7CE4kwvtr9m015LXu5jrzc93odf6jHsdT4Su0Yq1Dz/bA7jWg/pcD/1C8Ku8X+6HcMX9IF52P7QLEfstuB9UNR/YYZ97Wb/ca6VRX1mvKa97Mdebn/PCrvVs3LWO+MHFz/eArjc/34Ve8xPudVT3Ntfnlte692s9iM+1uAcgIiIiIiKwBpmIiIiIKIABMhERERGRhQEyEREREZGFATIRERERkYUBMhERERGRhQEyEREREZGFATIRERERkYUBMhERZSIisyJy0R11TEQ0chggExFRVofgjOtuDPtEiIj6gQEyERFldRjA2WGfBBFRvzBAJiKirA4BODPskyAi6hdR1WGfAxERlZyIHAKwCGAOwBEAawA2AJxX1dVhnhsRUdEYIBMRUWoicgTAaVWVYZ8LEVG/sMSCiIiyeBysPyaiEccAmYiIsmD9MRGNPAbIRESUiojMA5gFM8hENOIYIBMRUVqHADRU9YLZwGEhRDSKGCATEVFagf7HInJsiOdCRNQ3E8M+ASIiqowNAA3AK7cAp+kR0ShiBpmIKAUROSIiF0VEU3yN6iK2ZQALbqu3BfY/JqJRxT7IREQJROQEnODwLJwM6gaAefcrasHaGVVdG9gJEhFRoVhiQUTUhTtB7nEA++xyAjdobvSaRbWC7141VHVfAcchIhp7zCATEXUhIucBfDhca+tu/4Td0YGIiEYDA2Qioi5EZDYiOJ4FcLnK45ZFZKj/8a/ytSOi0cdFekREXcR0aTgEgJljIqIRxRpkIqLsHgdwbtgn0QtmcImI4jGDTESU3REA54d9EkRE1B8MkImIMnC7WgDR7d3yHO9Eyt7KSV+XizifFOe7ICKnrdddSPGcFXff8+73swM4VSKi3BggExFlswgAqrpexMFU9aSqSgFfhbR4E5HTCed7QVUXAZx0Nx1MON4CgDn37odV9Tin7xFR2TFAJiLK5ihGdIGeOyHvSIr9ZgFchDM0ZX/C7gcBzAK4wMCYiKqCATIRUUpuNnQWFV+g18VjKfc7BKfEZB3ONMFIbsB9Ck6QXEhJChHRIDBAJiJKbw5OULgy7BMpmogcQ/r3Ne+WmMQGyFad8RycXyrO9HiKREQDwwCZiCglVT2rqvtHbXqemxnPkhW/3b3tlkE+qqprcLLNyHh8IqKhYoBMREQHMwb9b7m3F+FkhwNCAfdhAOusPyaiKmGATEQ0xqw64bT7m/pjwMkgQ0TCWWQ74Lb3JyKqBAbIRERjyq0TbmTM7i5Ywa9pdecFyHbA7QbOs2D9MRFVDANkIqLxdVRVs2Z3Tf2x3Qt6HvAX5lkBtxkiwgwyEVUKA2QiojEUKpXI4q3Q/Qb8XshmYZ7B+mMiqqSJYZ8AERENxSyA4yJibzOZ4GUAUNUl+0F38V14Md86gPmYThiHIvYnIio9UdVhnwMREZWAG+SeV1WJefyEqp4MbTsNJ7BeUdVVa/ssgMsAjtvbiYiqgCUWRERkzCU8fjxim+mFHO6EYfofs/6YiCqHATIR0ZgTkVm3rGLZvX9aRE5Yjy+LyEU4pRTn3Uyz8QKAT5g6YxE5JCIr5lgAlt0pfURElcESCyIiIiIiCzPIREREREQWBshERERERBYGyEREREREFgbIREREREQWBshERERERJb/H+Lte3KcuqKTAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "ax.plot(scri[\"Time\"], scri[\"l=3\"], label = r'$\\ell=2$',linewidth=2, color=\"steelblue\")\n",
    "ax.plot(scri[\"Time\"], scri[\"l=1\"], label = r'$\\ell=0$',linewidth=2, color=\"darkorange\")\n",
    "\n",
    "ax.set_ylim([-8, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=0\\\\scr_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\448946150.py:9: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\448946150.py:10: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "ax.plot(domain[\"Time\"], domain[\"l=3\"], label = r'$\\ell=2$',linewidth=2, color=\"steelblue\")\n",
    "ax.plot(domain[\"Time\"], domain[\"l=1\"], label = r'$\\ell=0$',linewidth=2, color=\"darkorange\")\n",
    "\n",
    "ax.set_ylim([-8, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=0\\\\domain_python.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\183480125.py:9: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\183480125.py:10: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "ax.plot(horizon[\"Time\"], horizon[\"l=3\"], label = r'$\\ell=2$',linewidth=2, color=\"steelblue\")\n",
    "ax.plot(horizon[\"Time\"], horizon[\"l=1\"], label = r'$\\ell=0$',linewidth=2, color=\"darkorange\")\n",
    "\n",
    "ax.set_ylim([-8, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=0\\\\horizon_python.png')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "s0_evolution = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=0\\\\field_evolution.csv\",names=[\"one\", \"two\",\"three\", \"four\", \"five\", \"six\"])\n",
    "s0_evolution= s0_evolution.reset_index()\n",
    "s0_evolution[\"index\"] = s0_evolution[\"index\"]/96\n",
    "\n",
    "s1_evolution = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=1\\\\field_evolution.csv\",names=[\"one\", \"two\",\"three\", \"four\", \"five\", \"six\"])\n",
    "s1_evolution= s1_evolution.reset_index()\n",
    "s1_evolution[\"index\"] = s1_evolution[\"index\"]/96\n",
    "\n",
    "s2_evolution = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\s_2_field_evolution.csv\",names=[\"one\", \"two\",\"three\", \"four\", \"five\", \"six\"])\n",
    "s2_evolution= s2_evolution.reset_index()\n",
    "s2_evolution[\"index\"] = s2_evolution[\"index\"]/316"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>index</th>\n",
       "      <th>one</th>\n",
       "      <th>two</th>\n",
       "      <th>three</th>\n",
       "      <th>four</th>\n",
       "      <th>five</th>\n",
       "      <th>six</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>9.449755e-41</td>\n",
       "      <td>0.016379</td>\n",
       "      <td>0.000372</td>\n",
       "      <td>0.000069</td>\n",
       "      <td>1.620847e-05</td>\n",
       "      <td>1.273358e-06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.010417</td>\n",
       "      <td>1.032029e-40</td>\n",
       "      <td>0.016378</td>\n",
       "      <td>0.000372</td>\n",
       "      <td>0.000069</td>\n",
       "      <td>1.619628e-05</td>\n",
       "      <td>1.262908e-06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.020833</td>\n",
       "      <td>1.343862e-40</td>\n",
       "      <td>0.016374</td>\n",
       "      <td>0.000372</td>\n",
       "      <td>0.000069</td>\n",
       "      <td>1.604318e-05</td>\n",
       "      <td>1.169189e-06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.031250</td>\n",
       "      <td>2.084289e-40</td>\n",
       "      <td>0.016366</td>\n",
       "      <td>0.000371</td>\n",
       "      <td>0.000068</td>\n",
       "      <td>1.555092e-05</td>\n",
       "      <td>9.891379e-07</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.041667</td>\n",
       "      <td>3.843710e-40</td>\n",
       "      <td>0.016355</td>\n",
       "      <td>0.000369</td>\n",
       "      <td>0.000067</td>\n",
       "      <td>1.465959e-05</td>\n",
       "      <td>7.922606e-07</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>92</th>\n",
       "      <td>0.958333</td>\n",
       "      <td>5.382331e-25</td>\n",
       "      <td>0.009696</td>\n",
       "      <td>0.000064</td>\n",
       "      <td>0.000003</td>\n",
       "      <td>3.225166e-07</td>\n",
       "      <td>6.967185e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>93</th>\n",
       "      <td>0.968750</td>\n",
       "      <td>3.328981e-25</td>\n",
       "      <td>0.009690</td>\n",
       "      <td>0.000064</td>\n",
       "      <td>0.000003</td>\n",
       "      <td>3.219284e-07</td>\n",
       "      <td>6.952826e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>94</th>\n",
       "      <td>0.979167</td>\n",
       "      <td>2.358097e-25</td>\n",
       "      <td>0.009687</td>\n",
       "      <td>0.000064</td>\n",
       "      <td>0.000003</td>\n",
       "      <td>3.215092e-07</td>\n",
       "      <td>6.944714e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>95</th>\n",
       "      <td>0.989583</td>\n",
       "      <td>1.916145e-25</td>\n",
       "      <td>0.009684</td>\n",
       "      <td>0.000064</td>\n",
       "      <td>0.000003</td>\n",
       "      <td>3.212580e-07</td>\n",
       "      <td>6.937570e-09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>96</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>1.787872e-25</td>\n",
       "      <td>0.009684</td>\n",
       "      <td>0.000064</td>\n",
       "      <td>0.000003</td>\n",
       "      <td>3.211743e-07</td>\n",
       "      <td>6.936299e-09</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>97 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       index           one       two     three      four          five  \\\n",
       "0   0.000000  9.449755e-41  0.016379  0.000372  0.000069  1.620847e-05   \n",
       "1   0.010417  1.032029e-40  0.016378  0.000372  0.000069  1.619628e-05   \n",
       "2   0.020833  1.343862e-40  0.016374  0.000372  0.000069  1.604318e-05   \n",
       "3   0.031250  2.084289e-40  0.016366  0.000371  0.000068  1.555092e-05   \n",
       "4   0.041667  3.843710e-40  0.016355  0.000369  0.000067  1.465959e-05   \n",
       "..       ...           ...       ...       ...       ...           ...   \n",
       "92  0.958333  5.382331e-25  0.009696  0.000064  0.000003  3.225166e-07   \n",
       "93  0.968750  3.328981e-25  0.009690  0.000064  0.000003  3.219284e-07   \n",
       "94  0.979167  2.358097e-25  0.009687  0.000064  0.000003  3.215092e-07   \n",
       "95  0.989583  1.916145e-25  0.009684  0.000064  0.000003  3.212580e-07   \n",
       "96  1.000000  1.787872e-25  0.009684  0.000064  0.000003  3.211743e-07   \n",
       "\n",
       "             six  \n",
       "0   1.273358e-06  \n",
       "1   1.262908e-06  \n",
       "2   1.169189e-06  \n",
       "3   9.891379e-07  \n",
       "4   7.922606e-07  \n",
       "..           ...  \n",
       "92  6.967185e-09  \n",
       "93  6.952826e-09  \n",
       "94  6.944714e-09  \n",
       "95  6.937570e-09  \n",
       "96  6.936299e-09  \n",
       "\n",
       "[97 rows x 7 columns]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s0_evolution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ((ax1, ax2, ax3), (ax4, ax5, ax6)) = plt.subplots(2, 3,figsize=(12, 6), tight_layout=True)\n",
    "\n",
    "ax1.plot(s0_evolution[\"index\"], s0_evolution[\"one\"], label = r'$\\psi = 0 $',linewidth=3, color=\"steelblue\")\n",
    "ax1.plot(s1_evolution[\"index\"], s1_evolution[\"one\"], label = r'$\\psi = 0 $',linewidth=3, color=\"darkorange\", linestyle='dashed')\n",
    "ax1.plot(s2_evolution[\"index\"], s2_evolution[\"one\"], label = r'$\\psi = 0 $',linewidth=3, color=\"green\", linestyle='dotted')\n",
    "\n",
    "ax2.plot(s0_evolution[\"index\"], s0_evolution[\"two\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax2.plot(s1_evolution[\"index\"], s1_evolution[\"two\"], label = r'$\\psi = 0 $',linewidth=3, color=\"darkorange\", linestyle='dashed')\n",
    "ax2.plot(s2_evolution[\"index\"], s2_evolution[\"two\"], label = r'$\\psi = 0 $',linewidth=3, color=\"green\", linestyle='dotted')\n",
    "\n",
    "ax3.plot(s0_evolution[\"index\"], s0_evolution[\"three\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax3.plot(s1_evolution[\"index\"], s1_evolution[\"three\"], label = r'$\\psi = 0 $',linewidth=3, color=\"darkorange\", linestyle='dashed')\n",
    "ax3.plot(s2_evolution[\"index\"], s2_evolution[\"three\"], label = r'$\\psi = 0 $',linewidth=3, color=\"green\", linestyle='dotted')\n",
    "\n",
    "ax4.plot(s0_evolution[\"index\"], s0_evolution[\"four\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax4.plot(s1_evolution[\"index\"], s1_evolution[\"four\"], label = r'$\\psi = 0 $',linewidth=3, color=\"darkorange\", linestyle='dashed')\n",
    "ax4.plot(s2_evolution[\"index\"], s2_evolution[\"four\"], label = r'$\\psi = 0 $',linewidth=3, color=\"green\", linestyle='dotted')\n",
    "\n",
    "ax5.plot(s0_evolution[\"index\"], s0_evolution[\"five\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax5.plot(s1_evolution[\"index\"], s1_evolution[\"five\"], label = r'$\\psi = 0 $',linewidth=3, color=\"darkorange\", linestyle='dashed')\n",
    "ax5.plot(s2_evolution[\"index\"], s2_evolution[\"five\"], label = r'$\\psi = 0 $',linewidth=3, color=\"green\", linestyle='dotted')\n",
    "\n",
    "ax6.plot(s0_evolution[\"index\"], s0_evolution[\"six\"], label = r'$s=0 $',linewidth=3, color=\"steelblue\")\n",
    "ax6.plot(s1_evolution[\"index\"], s1_evolution[\"six\"], label = r'$s=1 $',linewidth=3, color=\"darkorange\", linestyle='dashed')\n",
    "ax6.plot(s2_evolution[\"index\"], s2_evolution[\"six\"], label = r'$s=2$',linewidth=3, color=\"green\", linestyle='dotted')\n",
    "\n",
    "ax1.set_title(r'$\\tau = 0 $', fontsize=25)\n",
    "ax2.set_title(r'$\\tau = 10 $', fontsize=25)\n",
    "ax3.set_title(r'$\\tau = 25 $', fontsize=25)\n",
    "ax4.set_title(r'$\\tau = 50 $', fontsize=25)\n",
    "ax5.set_title(r'$\\tau = 100 $', fontsize=25)\n",
    "ax6.set_title(r'$\\tau = 350 $', fontsize=25)\n",
    "\n",
    "ax1.set_xlabel(r'$\\frac{\\sigma}{\\sigma_{+}}$', fontsize=25)\n",
    "ax1.set_ylabel(r'$\\varphi_{\\ell}$', fontsize=20)\n",
    "\n",
    "ax1.margins(x=0)\n",
    "ax2.margins(x=0)\n",
    "ax3.margins(x=0)\n",
    "ax4.margins(x=0)\n",
    "ax5.margins(x=0)\n",
    "ax6.margins(x=0)\n",
    "\n",
    "plt.legend(fontsize = 15)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=0\\\\field_evolution.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# S=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "scri_s1 = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=1\\\\scr_tail_data.csv\",names=[\"Time\", \"l=1\",\"l=2\",\"l=3\",\"l=4\"])\n",
    "domain_s1 = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=1\\\\domain_tail_data.csv\",names=[\"Time\", \"l=1\",\"l=2\",\"l=3\",\"l=4\"])\n",
    "horizon_s1 = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=1\\\\horizon_tail_data.csv\",names=[\"Time\", \"l=1\",\"l=2\",\"l=3\",\"l=4\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\3868861488.py:11: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\3868861488.py:12: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "ax.plot(scri_s1[\"Time\"], scri_s1[\"l=4\"], label = r'$\\ell=4$',linewidth=2, color=\"red\")\n",
    "ax.plot(scri_s1[\"Time\"], scri_s1[\"l=3\"], label = r'$\\ell=3$',linewidth=2, color=\"green\")\n",
    "ax.plot(scri_s1[\"Time\"], scri_s1[\"l=2\"], label = r'$\\ell=2$',linewidth=2, color=\"darkorange\")\n",
    "ax.plot(scri_s1[\"Time\"], scri_s1[\"l=1\"], label = r'$\\ell=1$',linewidth=2, color=\"steelblue\")\n",
    "\n",
    "ax.set_ylim([-10, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=1\\\\scr_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\489218104.py:11: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\489218104.py:12: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAsgAAAGoCAYAAABbtxOxAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAACwf0lEQVR4nO39e5wcR33ujz81sxfdtVrLd+PLytxCQuyVuCaEJEhAEiABJDknISQBLDmXk+/rECJBTgInv5wEVkDCScIXtM6PJJzcLAlIuJwEvCYJHALBlgwOYMBoZRtsbGOtRpJ12ctMff+o7unq7qrqqp6emV3t8369VjNTXV1V0zureeYzT30+QkoJQgghhBBCiKLW7wUQQgghhBCymKBAJoQQQgghRIMCmRBCCCGEEA0KZEIIIYQQQjQokAkhhBBCCNGgQCaEEEIIIUSDApkQQgghhBCNJS2QhRBjQojDQggZ3W7v95oIIYQQQsjSZskKZCHECIDDAKYBbANwG4CDFMmEEEIIIaQTxFKtpCeE2A9gi5Ryc6Ztq5RyU/9WRgghhBBCljJLNoIMYCdU1FhnP4AxIcRYH9ZDCCGEEEIuAJakQI7sFSNQ9oo2Usoj0d2tPV4SIYQQQgi5QBjo9wJKMhrdNizHcxYLIcQuALsAYHDVus0rRy7BII7j2toJNFHHdOs6CDQxjHmcxwo8SXwbj0qJOVyNIcxCQmAeQ7hGPIB5DOJheQVW4wzOYBUAgetrR9GQ6/C4vBhrcBpPYC0EmrhGHEMDG9GQI+32FTiPJ9W+g4dbl+EM1mAtTuM01mINTuMsHoXAk9DEcLv/BnECG8VxHG2NoYUaVuE0zmItLhGPoYYn8IgcQw0trMB5nMUqXCkexnG5gPO4GsOYxQIEmtHa5zCE78rLsRpP4CxWQ0Lg+tq3cEquw2PyEqzGEziDNahjAWO1+/Fo6xKcwjqsximcwTqswDmMiodwv7wEQ1iHBZzFAFZhDU5jrXgU35XXAwBWYQZnMYpRMYOLxAy+1roIg9jQ/n0M4ns4j3WoYxhXiQfxXXkpmhjG1eJBDIs5HGsB8wDW4jI8gTW4XHwXa8QZAMDR5hq0xGVYi9MYFI/iIgE8JoHjs8AVw4N4TF6DIczhmtqDeLB1FWaxArPNb2O2NotRAVxXA45L4P4WsGYOGBwGxmrACQlMt5LXzNNqwGoBfL0FnNGcSKPngNH1l+Fbc4/kXnjf9z3g6xuBlgBufASoaeedGwC+djEgJCBF/kV79Ung4rOZxoEB9XP+vOWlHrFyJdBsAnNz6vHGjcDjjyfHN20CRkbcYxBCCCFLlMOHDz8upby4qvGWqkAeCT1BSjkJYBIA1l/5ZPncW96DS8WH8cGVH0BDrsFN596DQTRwfe0R3Nt6Gv5o+E34k/lzuL/1Hlwr7scC6viOfBJuXXELHm5dgbfNvRXPqX0RR1o/iHkM4x9XvhofX3gBbp2/BT9S/ww+0/wRrMBJ7F/x8/jIwivxDws/jRfWP4N/a/4Inlr7Bv5kxW/if8y+Hp9vPg8/Wv83/GvzhXhB/bM40prAkPwtnMBYe5ydAwfx+qG/wqvO/iHOYA3Ga5/BkdaP4NcH34u14jN4+9x7sBpP4Gm1b+Jwaxx/MPxW/PX8Cdzbeg/GxDROyEGcgFr7A62r8T/nfhvPrX0Oh1vPxjwG8bGVP4NPLvww/mz+V/H8+ufx783nYRQz+LtVr8W7Z/8LPtXchmfXPoUvtl6M76t9DT87uAevO38TrhIvwXH5ZVwkfhAvrH8GPzKwD78/+x4AwI21v8XdrZ/Dawb+Fr8w9Le48cwrcIl4dfv3cZW4FV9vvQhrxBj+aPi/4n/MvhGncB3et+LXMVa7Hz9/XoneF9R+GZ9r/hB+Z+gP8YKBfwcA7Di9Gafqv4Ufrf8brqy9E68dBN47B3xwGvjdsSvwpwvvwdXiAdy68tfwX8+/Ed9sPQXHTr0R9635Jn5qAPjgCuCD88AvzgI3PABcsQm4bQVw2zzws7PJa+bWlcAP14EfPgt8ThPOP3EP8PMvex1+8sE/zL3ODr4XeNbrgLNDwGf/AFg9nxz7yijwA7uBlXPqeJY9nwB+7c5M48aN6ucrX3G/wK+/Hjh5EnjwQfX4Va8CJieT4/v2qTZCCCHkAkQI8UCV4y1Ji4UHx306SazOtdXQjI7VoAf5RPucbOgvv8nREByM2qX3GK5xbP39jvrNlF9jb/Cb13Ydk+ceH6kjVrbhL/VmdDtQ8aXoy5VdoptxCSGEkH6wVAVyI7od0Rsjb7J+3EkLa1KPBRIR28oJZCW0sqJMF86i3RYmhPXRTOLJLhqz/TsX2qJQfJtHs53VDVmWXHP70fh5xB94hKgbx3CxEE1Qd3erDJPtghBCCCG9Z0kKZCnlNJQIflbm0Jbo9i6fcVrGCHIrOhYWQU63Z+OYpkfFY9vEapGItc3UWVS4lxK4CFcEOSuQ4wiy0M70YyG6rcqHFM9dsyyiq1eSEWRCCCHEmyUpkCMOINp0p7EbQEPLZuGkKV0COR2drVkjyLFY09vy93R8hbBpxHLjhEeFXWdUE+isVqwLy3DJNbG/1G0raVssvNflh+iFVqUgJoQQQkqzlAXyBIARIcRBIcRWIcQeANsB7PUdYMEZQa572R1MYtgkmlPtlu/S85LGNo4b30ixWVCXE+u2M/2j1umzXWflr3R+vmwEWWRe6ubfbZo4glzWYhFqmejYYqGL4qxApmAmhBBCvFmyAjmyWWwGMAbgdgA3AdgdZavwYt4hkLPCztauf92f9SDnLRZFlol01NpHCIf2D2nXCR1blAyTdrpJL+tBzm7S64XFougZ2I53JGEpgAkhhJDKWKpp3gC0C4NsLuxoYR5rcrqiFsmUZs6DbBZltmixqW9ZQjf75SLOQhpPcVk7ykZ+y1JsM9H72mdOPmq4I8g+dC2LRV9s2xTQhBBCiC9LNoJcBRJ1nMPK9mMBoCYii4XMCGRRZI9wffFv7+tqDxGNfv2riBSHUn1qBluEXm+Lf19x9hGIYotFlqqzWMQvHWsEmVksCCGEkEXBko4gV8E5uRJ10Ww/TqwU5ghyK/OZIpslQe+bxScK7ed7DhPgVegufU7zeOEp7UyEWCzMR2rR6FEEWaQjyKYzQzfpdRqLtUWQK43x0oNMCFnmzM7OYmZmBqdPn0az2Sw+gSwa6vU61q5di9HRUQwPD/dlDcteIJ/HCqzGmfZjYU3z5s4Qkc16EZ+VfuQWyPmzi4WwTx7kcvjJalnBnKEJ2Exp8Wy2i5BCIVVv0rPBQDEhhHSX2dlZPPjgg9iwYQOuvfZaDA4OQtjSHZFFhZQS8/PzOHXqFB588EFcffXVfRHJy9piAQDnkb7ocUTY5kHORpDNKd3KFQpJMjBkqcrLXExZe4htfJcZolOkcU6/LBY+FG3S+8k6cGQl8AzL0KEfHZjFghBCqmFmZgYbNmzAxo0bMTQ0RHG8hBBCYGhoCBs3bsSGDRswMzPTl3VQIMsVqcf1gHzH6fai7Mcu3DLSHru2zJRTWuVFr+8YWTr9r8id5q1MoZBwD3JRHuT/MQTcWAf+dCizvoJL1ROLBSGELGNOnz6NdevW9XsZpEPWrVuH06dP92VuCmQkAlkgHSk2Z7HIXjJToRCblQLOdiBd8CLUehGcis3p5Q2jqowdvrMp7HMmKffSm/SC0rzFm/Qs0zwr8l5c7PnUuxlNZ4SYEEISms0mBgcH+70M0iGDg4N9848ve4F8LhNBtpeaLha9tUxfXw9yjE+GjHS7X8GLMNtEFdHm8tiugY6r4IrUfiNA8o2AzWIhhV2wVl1qOsYaQa7y0tJiQQhZ5tBWsfTp5+9w2QtkPYIMlBHIkfBwirXsGAhqz2OJIAcm2C2Tezh7vwiXuE9PYFtLmCO7E4tFdgW+paZrgX+/XSkUQgghhJDKoED2jCDXrNFfkwe5vFD1S6Hmbu+kYl6ZvrYRfEnHr21XID9e2taSvpcTyCI0V4Z/FovQPyIWCiGEEEIWNxTIlgiyRPa79yKLhdbWVkBhwtY3l7A9UlxOBJn802XG6ESChUWzs/XyojWIfCW95LaDSnoF/Wwjh1omumqxIIQQQog3zIOMYbQ0LRGLz6b0iyD7ZFTw6etuR2qNev+wiHOZXvoqQtrjo+VUX/ksFuZCIWWyWPh6kLMC2WqhiA7UupXFwiWKKZgJIWRZMzk5iUajgbGxMWzfvr3fy1n0MIIsV6Zq4dWjuGEL9YzQSQqCwNCe/pLfHfn19Rr7ZL3wGydcHPXSYlF2XtcM8Sjx71NERgnTObYZ4wiyLYtFTLDFIrB/KSiICSGERBw6dAhHjx7Fnj17+pZXOKbRaGD37t19XYMPjCBjuC2QgbTFQhjas/ImiSx3TjYrRdmiHeHi1j+Hc6dR6/L906uwH0mbXmyb9HxGbUrzmVkrRFWfMjuyWBQJYgpmQghZttx88804duwYACVQ+72WpQAjyHJFSiDb8yAjardt0qtpfd1Wilz6N+HuL3NSuZo8yGEb6cr6nrsXLzVfL/MmvWyqGJ9Vxa+LXm3SMzZT2BJCCOmAvXv3YufOnRgZGUGj0cDIyEjf1jI1NYWxsbG+zR/Cso8gz2LIGEHOC2RzBFkICUjbRres77VIOKcpjiD7ys8ykejOhG3ZFHJhY+cj39kj2d9FiNyMLRZGAawJV1+B3NVCIYWTU2gTQshyZHJyEnfccQcA4MCBA9i5c2df1hFHrjdt2oTp6em+rCGEZR9BnsNQSjTpAlnHFkG2+YRN+ESWfcSTj3A2t1tyOIeM7fABhEown6i4CV0Mm56BPl5RoRAXrgiy0D5W2T5lWjM796NQCCGEEIUQS+OnAg4dOgQAGB8fR6PRwOjoaN8iyAcOHMDWrVv7MncZlr1AnpdDqdhwUQQ5NA+yrlOKNtGFS5piwetqD6OsHzp0Fp//FIozhxQVCtEp2qRnOrPWznEBDGYGKMpzbM1y4T6tGP3Fxkp6hBCy7Ln99tvbonRycrJv2Sumpqb6Frkuy7K3WMxh0GKxEBmBrJAy2+7+4tws4tL4bMYLkTehm/RMY/vOV5Xsyj5DnzRvtqN6n5pF5prGz47qiiDXZFIbftCxGuMKqVUJIaR/LKOAwdTUFPbu3YtDhw55i+MdO3YEbeTbv3+/01fcaDT67n0uAwVyzoNs2aQn9OwWyR9X1vuatLeijXv+/t4yeZNFpsWE31ZB9xg+44VRfhSXrcXmQRYlPMiu2HMivMMFso1KLRa5wZfPGwIhhBDF9PR0O/ex7+a4gwcPVrqGAwcOYNeuXZWO2QuWvcViTpo36UlroZBc0q/oX5u4NbXZhXBalJe1TFSvtIozZNjaQ6PZ/hYL14eP2BJTjwuFiPKV9ExnCpm8anwFclcLhVAAE0II0YijwGNjY33z/h45cmRJ+Y51ln0EeR4DmUp6Ng9yUiikbmj3yUlc1mtss1jko9YF41hClD5VAB2jGlu7m8UiP3M2qhw/rlk26fnsf4hfF6ZCIfrzG9CO+9gn+pLFghBCyLJiamoKIyMjwb7jHTt2BPWfmJiwRqenp6dx55135tbVaDSwd+9ePOtZz1q0Vf2WrUCuoYkW6pi3pHlrWlK0dbIxzifPhQ/hWSz8cxgXR4odWSwcy+pMbmfG0vJGZ/sXbdLL7V1zrM0dQW6mHg8CmM+uJVAJdzWLBSPMhBCybJiamgIAjI6OBp9bpcVi+/btOQG8b98+3HnnnZiYmKhsnm6wbC0WQ5gDkLZYCCRpwXJ2By2CjFQ72v3NFHuQ9chymEaybRg0E7bG/NndpUzREte1zRQKKVFJz7ZJTyJ/rXWbRdHVDCoUUhYKYkIIWbZs2bIF27dvT0V2G40G9u3b18dVKY4fP97vJXixbCPIg5jHeazMZbGwV9Izp3mzt5vsFG4Pcpb2GIGhxdDxzdjnNGeA6ER8288qm5Ej2aRn3mrnM6ozguwQyEV0zWLhEsUUzIQQsmyIM0ZMTExg79692LRpEwBgz549fVvT9PQ09u/fj0OHDmFmZgZ79+7FTTfdhPHx8b6tycWyFchDYh6QpiwWsQe5nhHIirz49G8v8iC7hK3Zg2zOydwJ4VFof/uGogX3Fxdm+Wj+Xdh7xjaMdqEQUW0WC6ReNcCQKB68Ld57USiEEELIsmd8fHzRCNCxsTFMTEwsemtFzLK1WAxGjlHlQU6USZy+K58H2b9QiN6OlEA2U9TDNyJchM9GQhu2jBpVEbapr7hQSNZiUeal7qykJ6uPIHf1CjOCTAghhHizbAUyAAzGPmRN3uh5kHXskeLi1G1ZXFHYME9xqN0hjWv8quRUmYwdvqNK40cL2yY9c4TfRdcsFt3QqhTAhBBCSGUsa4Ecb9SblbpANm/Sq1m9xmbcidnKluhw96yipHQnG/06m71sVNz8OOtBjpPzmWaxPSNnBDljsaiiWAizWBBCCCGLg2UrkCWAochmMYchAEooiXaat7pXdLYoD3I6thkebdbXW7QW05z6+CFju0fsL7bnI6Oj6t9MoZASWSw6jSDbrmtPLBYUxIQQQkhplq1ABoAhEUWQI4EMJIKqlaukF+ZBNoleezYJ8/1kBt+sFGG4+rvEesg8odktvPzQjr6+hUJ8iAuF1IxLyghkj2IhcYS4a3ZuZrEghBBCKmEZC2SReJA9LBaJELYVEMmOHu7vLROdNgtqv/H1cTolm4rO/vz9hJp7RQ5/t7R4kEV4mjf3Jr3yFgtrBHkxhekJIYSQZcwyFsh5iwWQyYOsCZZaW5SlaUczcwIxT7stp4SKRbafDSJUrIdEFW22ht5HJssVChFaqx+93qTHLBaEEELI4mDZCmQJgUERpXozRJDzWSxs2S3cUd50e1ihkPRZRWOXb++0b6fjKO93SJq3eGxTWzaCHPeyv9TLbdJbhIVCdCiICSGEkNIsW4EMAANYAAAsRPVSBJLCEjYhnMUukO0eZJfgLfIju9ZSPhNEsU/a1Nc9e/pRpaJQJNe2KIuFzYPsY02xRZClMGSxqOAJdmSxKMpaQcFMCCGEeLOsBfJgRiADifDJlZqORFlLlvcgl0+QZk8LV1x3zjVqeHEO2+hV5Tv2izi7ZstGkGOZa0/zZsMVQc5t0jP1yDyVdiy7HxYLQgghhHizbAWyBFCPBPK8JpATi0U2mmvzIIcVFrG1mdvNHuSyWSy6I8DKifvwcfIjhlXSCw/POj3Ijk16RTP1JYsFIYQQQrxZtgIZAAZFPoKsV9IzC2TzJctLE5P1wry5zFQPLj1SZ9knQjzOnVgsqqTTWRKLRZQduYMsFj6b9MxR5jCMFouqRC/FMyGEEOLNshXIEqIdQV7Q5E3NZrGwbbATNtGbb7d7kM32BZ8CIibsUqg400Y/SH+E8FmVI81bzmKRlrk5z7Lw2KRn6JAVyAP5LlZYKIQQQghZ3IS8r19wtD3IURYLgcSzKn0FcmF7vs2GLYWctb8UqVR0ZTfvhdhA7FRR6DpsJj21XvZeWyAL/0IhuU16caEQxxpiBjwuV9cLhTgnp2AmhJDlzOTkJBqNBsbGxrB9+/Z+L2fRs4wFskA9EsN6BDm1Gc+YB9lXIOfvxRSOIZBTa1XYIPzSy4Vvtyt/tLi/6XxXfmhbBLlUJb3o1myfSHuQQywWPSkUQkFMCCEk4tChQzh69CgmJiYwOTnZl/mnp6cBAEePHsXmzZuxa9eunq8jhGUskIHBqFCI7kGuWzbp2XMY2zCleUOuLTuGaU73DPq5/hk1ymLPnNHZnEX9985J7BfAM+ru+fMC2bzVzuc5hBQKMf0h2Z5RVwqFFAliCmZCCFm23HzzzTh27BgAoNFo9HTuQ4cOYXx8PBW13rx5MxqNBvbs2dPTtYSwbD3IAFAXSgI1U2nezJv0wiPIruhspwU+Kt5IZwhdhhczqT61nM43W8D/aabbzHNms1i0k6tprX44N+llslgMpI65x10s3m9CCCEXPnv37sXOnTsxMjKCRqOBkZGRns7/9re/Hfv370+1bd26Nde22Fi2EWQJoXmQ9SwWSoW1UDdGc1sWsWoXtwmhHuGiUtMSaQ9yEbk1CpkbOFS8FQnOMl7m4h6uTXrpUdoWC9HdSnpV/CF1bLHQo8QsFEIIIQTKe3zHHXcAAA4cOICdO3f2dP6JiQmMjo6m2mIv9GJm2QpkIMmD3PTIg2zLp5uOV+bbzR7kbN+w6Gx/I5DV5zWuiXx/VzESd3YPdxYLn/FjgiwWPpv0OjxOCCGkc8TvLY3v8eTbOn9XOHToEABgfHwcjUYDo6OjPY8gb926NfW40WjgwIEDbdG+WFm2AlnCXGpaz4OsE/85ZSPIpnRueruPBxlau09xkvyqsmtx9TLPW3xW8R9qFdv7/EtZp8leW9smvTIWi2wE2fRbCUrzJqPgfS//j2YEmRBClh233357W6BOTk721fMbb9Q7fvw4Dh8+zAjyYmbAGUHOpnmzRZAt0czIvpASyAU5k2UmKW85qejvWTbL4mIh5RN9zfbOn1NeHabzJruxRZB9cEeQy2exsMEsFoQQ0n2qiMwuFaamprB3714cOnTIO7Xbjh07gjby7d+/30vsxvMfOnQIExMTmJiY6Hk0O4TlK5ClwICwC+R8HmSFLYKcbzdOamz1d926Ryu7AS7kLH/xXS4ns3vu9NghhUI6qaRnLBQiiyPILsFriiB39b9sCmZCCFl2TE9Pt/2+vhHbgwcPdnVN27dvx/T0NF70ohfh8OHDXZ2rE5Z1FosB5LNYxIKqaYkg27M7eEaW4WcVcPUsX2HPPzNFVeI7FNcs7SstzM9fCU6R6hMXCnFlsbBdRXehEEcWC8t4PnOWhpvyCCGEaMRR4LGxsZwPuN9s3boVR44cwZEjR/q9FCvLNoIsITAQ5UFuGkpNZ/3ASZq3bCTSJlZDPMhFmTA6S7kWIm7LR6FDYublemZ7uDzMZQqFZMdzpnmzeJCdOZoLVHGlWSxCjhFCCLngmJqawsjISHDVvB07dgT1n5iYsEanp6ensXnz5pznOLZWTE9PY3x8PGi+XrFsBTKgRZCjUtMAUpX0QgqF+ERcw3Impzfp+W1oK5erOCQSnZ+hWuGVCFw7SW5jf4uFLfuIC3clvfAsFvrcplzJlLCEEEKqYGpqCgBy6dV8qNJi0Wg0sGXLltw64qp6i1UcA8vdYtH2IOcjyNksFu0IsrSJW4twTvWvPp2buU/nqdjC8xd3JvB8ItdZD3L6/PQ9W5q3kDV2WknPxdJIMkQIIWQpsmXLFmzfvj0VtW00Gti3b19P1zE+Po5t27bl2icmJrBr165Fncli2UaQJZJS001jqemMBzmOLHt6jV0R5Hx7vKZseeuk3Ux/8iOHzOO7dr+x8mMX2S4Si0V4nglnoRC5xLJY0GJBCCHLhtjCMDExgb1792LTpk0A0Jc0b3v27MHk5CSOHj2Kiy66CEePHsW2bdsWdZlpYBkLZACotzfpaRYLa5o3+9f6gH+uYtU3I2yttYlDM0S41xKyRju+gresIPPP6eH6uFGUxSJGOmb0SfN2XgIrhCWLhWVcoAcWCwpiQghZ9oyPjy8KG8OuXbv6vYRglq3FQi813bJYLEwC2TeCbConUVQoxE5nad5C29XY5Tf6lSPEYoHcvaRPeQ9ymU16s9HjVBYLy1MxvRZ6BgUzIYQQ4s2SFchCiF1CiKNCCCmEOCyECNumibBS04Vp3nLeZOT626PQicg2R62zSK2P6WiYrSEt3PorpPwq6RWnuYuPJBv6KqykJ5KRZqMBQyvpmejIYkEBTAghhFTGkhTIQog9ACainx0AZgAcjNp9R8FgtEmvJX0q6SnCs1gUb9Ir0kWdpn8rW4I6ZC2d9rf10s/PCmR3//A0b1naeZBNhUKi8eeixyFZLIAuWSyY5o0QQgipBGfgSwhxLYBxAGMAGgBmpJQf7v6yCnkLgM1Syuno8SEhxO0AJoQQk1LKhs8g9bbFwlxJT8cWQa5Z2l1RTntc2GbfQKbdTZkMFMUURa1DI9HuNbqumjk6n77XtlgIs5O40zRv8evBZLHwgVksCCGEkMVL0fv6DgC7AGyTUt7f/eV4c0ATxzETALYC2AJgymeQJGNFIoESr7FvBDkWsWYB5uNB9hHCVcSAfSLR9g2DtjH9+pviwObxio/p19aU2UL1MUeQTeOX2qQn0xFkZrEghBBCLhx8vne+ZZGJY0gpdzsOz3iNgSSLhS5u26JZepaaFsl4qXbjljL3hr507/RoYf39CNmkV9TeOR6b9NpdyhQKKV9JzxlBdniQs4JXf+xtsSgrbCmICSGEkNL4COQ7u76KatgGAFJKY2HvaFPfXUKIu+K2WCCnslgI2yY9hW+paXN7qO0gLNpaNv2bD/2xdZipWT9oAPk0b+o2m+bNZ7WuCHJ8Ndse5ICxRaZPYNC+HBTMhBBCiDdFAllKKU/1ZCUdIIQYA7AHgDWyLKWclFJukVJuAZS4MkWQbXmQE69xbuT2maZ2H1lijyyj3d5JpolO/cBuqhZe/lksXH2SLBblK+m507wp5qPb0E16OjVzIhRCCCGE9InKs1gIId5U9ZgF840AuB3APinlZMi5SbS4uNR0IniLvcZ6u7mvPSevX5o38zjtdovSclk78n1dcVN//LNY+I9su+bp+TrPYuGyWMTjtwVy4Nh61LgtkAPHSC9HMosFIYQQUhHdSPO2qYpBotzGMvMzlukzAuAwgENSyr0h49siyPFX8vkIsm0jXVFOXpMHOUx8uqwUKUFt+a4+xHrhkypOWJ5qSJS7KJOHTyEPc8mQrMWifBYLt8VCMR+QB9m0YRPokcWCEEIIId4Uva8LIUQTKsWbLyMAfqXsgjR2ZBv0zBWROL4DwH4p5b4yEyQCOaSSni2yXOxBLhafaXFoizijZHt+3uoIiRR3qgf1a5vPYhH3UbQ9yCWyWMQRZJN9Ip45jiCHZLHICuL275lZLAghhJBFgU/g650AjnqOJ6DSwnWMIY1bMkkijm8rK46VZIp9xXmB7FvVrqg6nk+yNmsSN01JVSNvqlBgoRsJq1N92avhTn2XsViIeuFFtIltF4vGYpGFgpgQQggpTeH7upTyzSEDCiHWl1+ON3dApXM7YigxPeVfKMQVQa57RZCLPMhWSWxM8yUscrLYvpEep7glO28yYpiId41aBr9NjXFfjzRvqXCtCF5XS6pKevqZujw3ZbFAqp8ZWiwIIYSQxYtTIEsp3xk6YJlzQoiix+PRw62GLjsAHCoaRyLJeZz2IKu2psVi4ZfOzRVZjufP+2d9N9FZPciB0dzQbBhuOo0Uh2zSM/eNzRRAYq1QNAHUI5tFU+vlv6rkzGgN0Sectge5IMexi55ksWBEmRBCljWTk5NoNBoYGxvD9u3Z2CLJEvrNcN+JosOVSAlXBNkqhKWfELYL5xYkap5RW7TnNGdssGHPkhGCT5S7SHb5bF706+/epJc/X+/dgnIJh38kSM40E2KxsBUKKfq2wRuKYEIIIQYOHTqEo0ePYmJiApOTQQm/Kpt/ZmYGR48exZEjR7B79+5FL9KXnECukjjNmzSUmpaopaRg7Ae2CedWBZvUJOwp3/I9zWOXwccn7DO2dDwqag9L82baABmNLtMWC0Wc6q0OYCG9GuH+AGHPhVw+zVtXCoUUbcqjeCaEkGXLzTffjGPHjgEAGo1GT+c+dOgQxsfHMTY21p5/8+bNmJ6exp49e3q6lhC6keZtSaCnedMRQk8NZkrRFmax8NukVmTHsJ0Vmt3Cd+TqCY1i+6R5k7DrvvQHjXwuZL80cmmLhWn8MlkssnTFYkFBTAghBMDevXuxc+dOjIyMoNFoYGRkpKfzz8zMtMUxAIyMjGBiYgJ79wZl5+05y1YgAzAKZMCcr9hd3tg+RogH2XeM0MIiZSvpmTfBmalMjnmpRLuibG/SE6YIci14nXEE2XYlQvIg63Q9i0UWCmZCCFmWTE5OYvduVWj4wIED2LlzZ8/mnp6exu7du3HkyJFU+/i42kqWbV9MLFuLhdTSvGWpoRVJ53rqjPg8neJNejC2uzIwZOdM30uPFoafNzn2SfvRbeGVX6Vb5to8yOaxirBZLLJ5kE25kl1a389KQwghpHLevUT+1/3Nzt9fDx1SOQvGx8fRaDQwOjra0wjy2NgY9uzZk4ogA4nNI9u+mGAE2YBpo17h5j1PW4NJOCdj2L76z7QWmFZDSkp3i9IbAx1H8hYLe4Q7fcTPYmHC7kFWmNK82ca2PTdhD4hXByPIhBCy7Lj99tuxdatK+DU5OdmXjXETExM5UX7bbbdhfHy853aPECqPIAshrpVS3l/1uN2gWCCbtmb5FARx9U+fpc4sZ42oSvKEeZxtuZpDKZ9yTv9AYRs3nQqvFX34MMeeXc/H5kHuaJOeZKEQQgjpGxVEZpcKU1NT2Lt3Lw4dOuQtjnfs2BG0kW///v1BkeBGo4HJyUkcPnzY+5x+ECyQhRB3AtgupXzAcOzVAA6gsz1LPUECTouF6pPPj5yPICfjpdqFjBpttgaz+LStNd3LnAe5CP88yPYot2ts4ya3CsOirghyPpe0LYuF//jJmfnr3LZYlPUgW+53hEsUUzATQsiyY3p6up372FfEHjx4sKtr2rFjBw4ePLio7RVAOYvFKIBpIcQr9UYhxPsAHIQqTb0kSGesSGgLZ5H/Sj6bzi08i4WpPWkzCSer+PT1PRcosM7KQVe7bS+phOfqk0TtbbmRzWneqrFY6Jo/ThrX9ywWFMCEEEI0dJ9vbLPoN3v37sXevXsXzXpcBEeQpZSbhBD7AXxICPEOAJNQlevGAGyTUt5R8Rq7QizE6mihlZE3ScYKXVCZY4llPchhWSyy7W468UMX0ZmYdo/sS/L7sY+imyn0313oM7ZbLBSuUtMuUoVCemGxoIAmhJBlxdTUFEZGRoJ9xzt27AjqPzEx4RUNnpycxLZt25aEOAZKepCllLuFEJ+CihjvBTAF4EVSypNVLq4XqAjyYKYtL4bLFATJjpFuz2M/4udvLp/mLT9beM7kMA926Dg+K1B9au172TNFiS9MWtHOSZG5KO1S09HjOIuFLnxzlhDLU1si+6kJIYQsEaampgAAo6Ojwed2w2IxNTWFLVu2tNO7Acr+ASzeTBalslgIIdYB2B09vAPANgCLu2ZghiSCbCoWkv9i3ZQbGdCq8VlKUHdWpc6W5s3tQQ4VpaH9fXqHi/KQTXoK17qLsljY+6YprKRn8CAXVcYTmTl7UiiEEWRCCFk2bNmyBdu3b0+Jz0ajgX379vV8LVNTU+0CJdPT0+2f0M19vabMJr0boETxDIDNUsq7hRDbARwQQuwAsENKebraZXYP00a99oY86V8oJO9NRtTfjC0PcjZS6RojS7j1IjRdnPsMv3WWF2rZjwuuXNJpwd2M2qqrpBdThcWiJ4VCCCGELBvi9GlxxbpNmzYBQM9LOzcaDWzbts14bGxsDBMTEz1dTwhlLBZHoCwVO2JLhZTykBDiegC3AzhRcty+YIog141p3tyb8fKSy22xSHuQbX3NhKd/6zya2ysbQNnS3KZ8FklLEgcOFaHehUICx02NVVm+PkpsQgghCePj4ylbQ68ZGRmBXKLvTWUsFvuklC/O+o2llNNSyk0A/ryapfWGujBYLAxxQ1sEuWwlvRDsm+4CC4J0sRJFL1/++iY9W+o3kWlVbSU8yNGtLZYeksVCX6sxW4kxrF3RlV2i/0ERQggh/SBYMUgp3yyEWCeEeJMQ4pORHxlCiPVRqrfexu9Lkkhgh8XCY5NecRYLv4wSpr762Gl9E5YH2R6JduNTDjtf364afC0Q9vO7l+ZNP7/tQQ747MFCIYQQQsjiJlggCyFuhLJR/CyAdq6OKKK8CcA7KltdV7Fv0qsZZJEtzZt99CLbRF58y1zvcI+wa43+fmiXG7e7+Mzi2qRn9iAnAjkfcS7KuaywbdJrAViIOmWjyFKoXnMF4WUfi8V8reDaFG3Ko2AmhBBCvCljsbgVwKSUcgvy2mISwE0dr6qH1J0R5ETZtAuFBGarsPmBzR5kG515k6u0e7jmN+Er4n3Wks/pYRrb7kEusliYVlBksZBIbBYDhr4/+kvAZW8CzmdMyiFZLGYGF3D5m4DX/7Rt5YQQQgipkjICeRwq/7GJEwBGSq+mh7jSvBktFiKsUEioN1l19hPC7e6Bto5QbLLaNqctFV367LJR8fzYpjzDScQ3H0FGlRYLzRaRFcg6n7kWOLESuOdS8/lAscXiXy8+g+OrgL+40XPRJhhBJoQQQrwpI5CPALC9Ve+GynCxZDB5kE05j9sRZM90bm0haAkLmsRkttS0ftQmPk2bvWz4CmpzXNZu0KgG/3GSUiCm3BW16LGfxcJ3VaZ8JvHI8UcsVyaL+Zo9Qlz0ezs9mH+NEkIIIaR7lMlO9Q4AtwnRzti7QQgxBuAtAF4NYHOF6+sarghy0pb3INv9ur7COT1//ky9bznx6Z/dovtRxSpLU+ctFr6eZT+LhQmbxUL3jYdksojHSn2wKbBYLPjmgXNFiRlBJoQQQrwJFshRzuO3AIjLsUxDvd9PA3ixlPJL1S2v+9RFM6eyaqIFSHME2ddKYfIa6+12V2sef5tGmJe5GP/+RWv0HymzTdGgGuOPZmU26RXPmMZeSS+eL9qkJ9yZLLJPI8Ri0dTOXagBAz4BZQpiQgghpDSl6htIKfcJIfYD2ALlOT4ipTxW5cJ6hb/FwhxBLvYaF4tbnzGMeSW87BvhmwBdQttmAwmlKLLsTvPmej52gZzKHGKYwJW7oyayHeyb9EzjFa/YTlNT0/NlBTIFMyGEEOJN6QJgUVq3OypcS18wuVJrJkFlEM3pdj+LBdrtulgze4p9tsml74eJoBChW1YU+66o6HqZ+7ryNJsiyPVgU0krOsEWQW7BkMXCMEkugqzdL8pisaC1z9WBlQuGThTAhBBCSGU4BXJcBCQUKeWpcsvpPTVnFgtTJb00RRaLLMIyTnzUhK/1onicqsa39e8E/zRvrtR6prh9rzzIrj+m7EZLXUTrGTFMLNSSI/O+RufcAiigCSGEEF+KIsgNhOueaQBPLrWaHmL2qipMAjn5Sj0bQdaP2ufJ9vfxINvlaVgKtaryJttn7jV5GZy91+1KerrFwieLhU42wly0loWMxYIQQggh3aXoPf0W5DXRCFTGirdDCeiY6wH8FoCJitbWE1wWCymLI8j2LBa2zXj56Kcu5sze27L5LEwzV312tRsDfaLW+tXIzt7+4CPyAhmoBQdSTWne1BqSkX2yWFRpsbBPwiwWhBBCSBU4BbKUcjLbJoR4H4A9Uso/Nxx7HKrc9BJAqQ7/TXqqreXtQS7aeJfHt6+PoPad09S/qN2HcEnvb7HwOcMcQTY/H9OGvfSZ9nh/O4sFCrJYZOcMyGJRymIRC2IhKI4JIYRgcnISjUYDY2Nj2L59e7+Xs+gp84XtVigbhYkjAJbUVRcGgVw3WCyK7Av+9oh8/+Jy1eULfLgoVYJa2oqZVJPvOIkA2/uYCoUk5+cLhcT3iywWJh3pleYtul92x2tRmuN5rYMzgqyjC2RCCCHLmkOHDuHo0aPYs2cPZmZm+raOHTt24MiRI32bP4Qy7+kXAdgF4NOGYzsAjHa0oh5jiiAbS01bIsgmy4SrvWyhkJAYYFWb7mxrSY8ZGp0uIcpzZ4Zt0otdwmWyWNgtFsWb9HTLhMtiISx9YlIR5LIeZEaRCSFk2XLzzTfj2LFjAIBGo9HTuaenpzExMYGRkRFMTU1h9+7dPZ2/LGUr6b1DCDECYD+AY1CieDdU9Hif/dTFh8mD3M55LEwR5LB8x1a7g1ENheUYrqpiXnXRX/85O5vHba7Iz18UB7ZjsljovzpjmjfDOFJrFzBnsbDh5UG2CWBGkAkhZFmzd+9e7Ny5EyMjI2g0GhgZGenp/GNjY9i/fz8AFcleKpSppLdPVZnGmwG8GOn3/n1SyrdUt7zukchaQwRZ5AVVEkH2FcIWhDRoR9sGwPio3VNscdXaJnfMkqdl6Fpl6WgzxeObZG42Mp++RnkPcqdZLIQMy2IhhV0IF3qQ9SwWTPNGCCEkgMnJSdxxhypbceDAAezcubPPK1oalK6kB2CfEOJGAGMApqWUd1e6sh6RiGGtzWCnCC0IEuIrLuUFdsyZH6cKehOFDlmBObuHKc1b4kHOjSHUGfNyAHNyJYDTxjmtad5kskmv7rgErtRuxVkskpMXfIPg9CATQoiRl/z+J/q9BC8++bs/1fEYccR2fHwcjUYDo6OjPY8gL1U6yqoqpbxbSvmhpSqOAf80b3aBbMtzECao475+ad6qEatls1uITC+fMfIjhRUtSZ+ZzzLiPr+4UMhbZ9+KTzX/CmtwjeHM6jfppSwWBX11Udx0ddajxFmBzAgyIYQsO26//XZs3boVgIokM3uFP6VLTQOwVtpbSpX0jBaL9pfmiRqJI81SmgVvKw5F5s7MzpcXzsX+ZhthWSykR5+ief1lVpgfuswmPTP2QiE2mduUq3CkNQ4AuBjPxhN4IHdm9rollhvHJr3MqmyrLqykVyaC3B6cEWRCCNGpIjK7VJiamsLevXtx6NAhb3G8Y8eOoI18+/fvx9jYWMkVLl6CBXJkqzgAZa2wUdYp2XPMWSxi8ZN/GrmIsHBbKfKUieSFeZB9rRdJf5/iHL3FNZ/Q1GY2MOr2IJvTvM3jqvb9VeLK1AWMfdi13ILyWSwGsz1Etnc0tyxvsWgyiwUhhBBPpqen27mPfUXswYMHu7yqpUGZCPKtUKne3gngaLXL6T0ui0UqgmxI/YaoJdsX8BHO9hRl2RbfzXs+dgdTfmAb2Q2Jbqqp9teyqcTUTNlHNidyTJzmzfTbBuZxcfv+SlyaOmb3ICfHc1ksopNamTRvtswVlVksTDCCTAghy5I4Cjw2Nta2WRB/ygjkcQC7TJX0liImi4Up53HoJr12ixCpg8IgevWxTflx8/3R7u9HmHQNqfZnHyMU85z5rXbx+C3ITERYautL/16TTXomWnJt+/5wJo13USW9FoD5aGHZSnrZtduuiTOLhZR+EeRcKL3gMSGEkAuaqakpjIyMBPuOd+zYEdR/YmKCFouIKQD9K8NSMXWHB7k7paaRaw+3QJSzTHRWUrq/AkvPfZz+4JCOIJs3BZrS9ulHE4E8hLSt3prmrT1f2mKRGjcTQTZ9yAECLRaMIBNCCClgamoKADA6Gl67jRYLRRlH414AbxFC/Jhtk95SwiROXaWm7TYIvw1ztg155jGKRWk64hy2Aa6sKcLH95y0+1tM3P2zc9h+H/mYvu5BNq2ziTXt+4NibSrSbLdYJPPPRy2uSnrZFYYUCpnXKuk5N+kxiwUhhBAAW7Zswfbt21OR3UajgX37llQtt75S1oM8DhVJhshHqKSUsqPsGL3EZbEwC2RzBNm2kc4n+muzVSRnpKVsaHaLaskmeQvNVuEzqt8qZPueNqu0Z7GwWSyaWgQZAAaxDnNoaGfm7S62CDIy/Uz3s4QUCgnepMcIMiGELDviXMcTExPYu3cvNm3aBADYs2dPz9fSaDTw9re/HY1GA9PT09i7dy+2bt2Kbdu2LWpvdBkhexsicXwhYLRYCP8IcqEH2RoptT9qj10QWgyPOIeJpTBRXi3OLBYA7NfXTyDrZzVlsUC2RZBbSCLIWYGctVikvegJxRYLba1l9S4jyIQQsuwYHx/H+Ph4X9cwMjKCiYkJAGiXnF4KlCk1/c5uLKRfmISfKWNFUQTZv8Je3F5ssSiLd9nrwHGK+3cyhjtjB5DWeDbBbpbNicw1ndXSLBYAMIS1OJM70zyTRH6TXjx3SiBnzg7LYlEigsxKeoQQQkhpOqqkt5SJhZu51LRq0zfk1SxC2JrmLe6fKyySHyekLLWrvUgKWc0QljUGjRG4kbATTJpP5O6ZPcgmJIYBAENR1LiOVdoxRW6TnmaL8MqDLOxXpMhiob9CF2oAXvISS09CCCGEVEFhBFkI0QRwUEr5s9HjGRQF+qTcWNH6uo6pUIiQeYuFbTNeDbbIp7831+ZB1oVqiN0hH7V2WDhK6NisC7kcnW7SU2RzNZsKhUC0AAkIYctisQIAMIwTmMMIBjSB7JXmLWpxVdLTCS0U0tI9yO97L3B3DfjkJzOTFfweaLEghBBCvPGxWHwYwB3a41vR75xfFWISj+0iH1KPILsLhWTTv+kz+LdbRKNFOfmL8nJUYflox9dFtiVNqMfZlQ0k3xpHkM2ztKII8rA4gdPyOqNAzqd5Sz4Y2SLI3haLgqeuj9OsO770cWWxIIQQQog3hQJZSrkj83hv95bTe8ylpvMWC5t3OP/VfvwoxJts2wAYliHCtKr0Wb5WDZfFohq7h53iM12b9EyFQpL75groscViRZTee8DDYqEf90nz5ioQGGKxaLaaCKrkzjRvhBBCSDDL1oMcY9q2JQxfrAtLBDk0u4XLg5yeMY0t7uqTB7ls1LafWSxM+KwntsX4pnmTSFssAGBA+FssJICFaKrBTCdnBFm7X2Sx0NsXWgvmTrmTGEEmhBBCyrLsBbI5D7I9gpz1vBZV0rNFlk34VN0rGsNNuO83hColdHGaN/ecZouF2YMsI4E8JBoA0hHkVjRBzeYPlvk0b7FlIldJT3scksWipT3LpmwW9LbACDIhZJkh+f/ekqefv8NlL5DdFovkq2xTVFlh88L6Z6YIKSpiGyPVnstKUR3hYjqsf/63oc9tHz/3YUKYIsiGjxZiCAAwhFkM4gkAfhYL/ZsDn0166eh3mkKLhe5BbgUKZEaQCSHLkHq9jvn5+eKOZFEzPz+Pej3AVlghFMgGWWLOg6zIR5AR9YVXe1EWCxP+Zay7SbENxNbf52hIVFzA9aEin8VCWGUuIERsr5jFAM4CQFAWC980b6bnEFOcxSK535TNcqKXkRRCyDJi7dq1OHXqVL+XQTrk1KlTWLt2bXHHLrCMBXLsVfUsNR3nS/bIa6y35y0WMPbPHk+PYZabMje6va+r3YZftDh81LJzytStzYOs8LVYCBFnsHAL5FTCP6F/YMoXCmmf69ikF5TFQnuuVg9yVgDTg0wIWcaMjo7ixIkTePzxxzE3N0e7xRJCSom5uTk8/vjjOHHiBEZHR/uyjjKlpi8ojHmQob7GNpWaDvUg+7WHikaL2cCitKx5kAvaXZYGX3wtGeFp3mzjG/IgR79PgbrBYhFnsDiPAXEOQLpQiE8lPWsE2XI/S2UWC1eaN745EEKWEcPDw7j66qsxMzOD+++/H81myf0bpC/U63WsXbsWV199NYaHh/uyhmCBLIT4cSnlp7uxmH5gzmIRi2GfSnpufCwWyZGwzXidVt4LITSWXF3Wi/zM6TRv2TXkzS2uSnqiLZBnUTdEkDtJ85bbpJd7DtHYRVkstPvBm/QYQSaELFOGh4dx+eWX4/LLL+/3UsgSpIzFYkoI0RRCfFII8XohxLVVL6qX+Jaatm26K7ZY2DBt0vP7dVSfzq1zQV1VJozspjt9Bp+Itstikb7m0W3sQRazqCOOIK9wnBk9lvlNeoOZvrY0b0IGZrHQK+mFbtJrL4ARZEIIIcSXMgJ5C4B3AbgIqqreUSHEfUKItwshfrzS1XkghBgRQkhh8xcUne9I86aLPlsE2ZYfWe9hemSLJpo9xXYzRLGT2U6o9UKtJZsiLWwznj6LqafPL1HfpNduE/rR7HEZteW/LxC1yIOMWQzgPACzQLb9obTgt0mvo0Ih2U16ITCCTAghhAQTbLGQUh4BcARQ4hTA1uhnB4A9Qggppeylt3kCwDSAsTInGy0WIha9pghyWioV5Sq2tbdciinT15fQbBhF7Z2sxbUK99HiTXq2/srGEAtk/YOP3WIBbZNeHbMA0gLZK82bZZOe65kGZbHQ7nsXCsnCCDIhhBDiTUdZLKSUDQDfin6mAZzsdMwQhBBjAHYBmCo7hm+p6ZolwtkWSjl1Y8tiYfc8q3Hyawz3GvtRVlAb+xYI/qrjmLYPIIlA1vu6PMgq7juEedTEAlpyHjVRRy2KB1eV5i33ugnJYlHGYlE2i4WUwMc/Dnz3u2HnEUIIIRcQwWJWCLFOCPEGIcRtQogZqGjyLVACeYeUspep4yYAHALQKDuAyWJhihbbfMKxs8NeBc9MJ2newrNShOK/kbB4JF+7hz+uTXpmi0XeKJHMNxD9uwAJoJmxWfhYLLw36VmeZLDFwiR6pXRnsfDl4x8HXv5yYMuWsPMIIYSQC4gyVogGgBMADgB4A4A7pJQnq1yUD0KIcQDbAWwGcFPZcVyFQlpGgey5voKsF/aKcbZYZR4Ji1byTAvnM77vGGX6h+K3Sc/00SSJIOciuUL9CQxGMreJ8xjEWtSxAvM47WexiNp807wJZD8IRX2MBvS0y7vrm/T+6Z/U7cMPl5uHEEIIuQAoE+19J4BjAHYDeAuAdwghfqzSVfkxAWAq8kQXIoTYJYS4Swhxl95uzoMceZA1xWJK/aa3+xcKsbXbMy3k1xeWxSI56plP2TlKt/AX1KZNeqY+CS4PshLIdaGE50I2gmwNxOYtFvGnzdgRUVmhEO3cYA8yN+kRQgghwQQLZCnlXinlFgAbALwDSovcGqV+u1MI8ZtVLzKLECLeGLjX9xwp5aSUcku09jYugWyKIOf7uiPFNs+ybRwzfhky7GdXGc21Zc6w9w9rtx91yfnsZsl0qWl7Jb1Y1g5GMrfZTvW2EkCxxULfpDeYWXTL80IVWiy0I8FZLGJ8I8grVhT3IYQQQi5wSvuFpZQnpZQfklLeAhVNfieATQD2VbU4B0HRYxfmTXN2gZyPICusm/esFgufBG3JGCESNzwncfEmwKpyLxfm/A0U/fn+dg+yy2Ix0LZYxJkshrUzM6WmkTwP7zRvsKf2K8xi0cs0b4PZZ0EIIYQsP0qlYxNC3AAVwb0JwHjU3IDyJd9excKEEIe1sWM2RW3jAHZHPmQgSvEWPW5IKad953FaLFIC2ZbPwGKZEJb2Qi+zjyiNZ05Hc0MLgpQrNd0twiwWtv7mVkccOLZYROWo4wjyQBRBtnmQdYuFbZNeyoOsXfrwQiHJ/dJZLHwjyLVe7rElhBBCFidlSk3PAFgP9b4+BeDNAA5JKY9VvLYd2QYp5bQQYnv0cL/hnMNQWTU2+05iqqRnihYnEUO/fMdFhFTe87Vp6D1SjwpMrmEV87pDsfPad253BDk3i0gsFq4sFq40b7ZNerZKelm6YrEom8WCApkQQggpFUE+AOB2KeWHql6Mji0KLKXch4yNQwixH8AuWZSM14DLYpGupGeumBfsQRYSkC5R6iMVLWMX9LdvGPTr716LebTqSlAnpLNA2PIgt7QedotFO82bmAekYZNe1CufxULRktomvcxTdVXSC7FY6O3NlmeaN9NxHyiQCSGEkFKV9G7pxkL6RegmvXCbQlh/M9mj5dK2+ROSIcLSt1zlbyfma2ATyDo+HuTYYpEWyCEWi8HMIm1p3oDALBba/a5nsajXw/oTQgghFyClS0ILIX4c5vLOM1LKD5dfUm9xb9Kr5/rlS02707/5bIBz9TL11cfw8SAXR6LDIsWd4Sfui2bJfgDJRpTNhUJMceekUAjgb7EQ0pzmbUHrm40Ily8U0sMsFowgE0IIIaU8yNcBuAvACJQW0Df1S6iKej0VyFLK3VCZNILxtVjogThTNoLQLBadbNIr6ykOjenqkcvQDYDhc/pvDNRnyvY3p3mT0a1HFgt5DhBAXawEpGeat+j+IBKxnOunb9LLPIegLBbdLjVNgUwIIYSUSvO2H6pQyIsBjEK9149E9++GSsG2ZPBN86a3y1zSL3U0ZD5b0Q6BfJ5he5o3W0aNLGHSOERSSc+V+Y9ptkyo+3qvkOfUjM4x2AdigSya0Sa9dJq3IouFXmralSDNabFwnBfPEVN6kx4jyIQQQog3Zd4NtwJ4g5TyDillAypiPBrd34uSkdx+ESaQ8+K2yGtsb/dZR1kfr5+tYzFRFBVP9XU8MkWQXZX0RM5ikU7zZrVYaL/HhWiq3CY9/b7j0hdZLHKb9ELoJILsK6oJIYSQC4wyArkB4Drt8REAL4rujyCfu3hR4xKmUtr8xnkva6jFwqaYTP2twklmPchmym0MtK0lNA1bdaLcZ5Oey4NclOYN8CsUkl1FqQiydr/QYqGd7YwgV5HFQu/XLOl3JoQQQpY4ZTbpTUHZKz4SPT4AYL8QQgC4BUpALxlsycmASLBoh2uQ7S/rc329Nt0VC+pOBG9ZvDJtaBFe07pslhE7HUS5hT0S35bNqfXK3L3kYNqDvGArNW1J2dbS5swVCsmck7KIhGSx8E3zZiI0gtzSDB3z88BA6X28hBBCyJKlTAR5L4CT8QMp5SGoKPIkVPT45mqW1hucAllmL48pgmyLZLq9xmF2B9cqQ9rD8iB35wv2zuPMpo8itrzICh+LhSXNW7TcfB7kRKBnI8ix4LVdv6wgLs5ikdwP9iCHogvkhcCUcoQQQsgFQpk8yMegqufpbduEENd1oZpe1zGLxHgzXhpTsZBq8x2rHgnVjF3e5NC5PSK8wqB9ZtMmPZ8sFj4WiwFRvpJeLCMHHU+1MotFqAe5vQBPwawLZP0+IYQQsoyobMv6UhTHQIEH2XJ5pCFeaZUfFtVjK1ntk+ZNP8vP7uDGR4CHS+XQCGbnm/R0k0r6OcTGGEOaN2TSvLUtFu5KetlVLxiUvbOSXkgWi04iyJ1YLCiQCSGELFOWfU4nl0DOilhzuWlzzDMRzmHZLWyRUz/52KvIcvGc3cC8SS/bx5QH2SFzc5X0ZqPH7kp6yWtEEdsshKUQnesqFWax0O6XzmLBTXqEEEKIN06LhRBiBiVCgVLKjeWX1FuMAlm4N97p7TWL4K1COBYJWFeFvSqwZbGwjW7SYL5+6KL2LLYPIGaLRfzhI2+xSAqFKKPEgiWC7LJYqPMiatke0X2BXLGQ9ilFFotsJb2QXwAjyIQQQkgwRR7kW9HLEGEfyH/pDti9v3YPss0y4Z8HGcb+6aPpMdy98kgpjJ06iU7bCJXoIZk51Ngut3K2NfEg52eJ0ryJ2GJh9iDnI8hIraIdQdYFsm6xyJzbURYLn+99smKZHmRCCCHEG6dAllLu7dVC+kdeONiiwmYRa7NYuLNV2Cvp5cewIXOzZleaXaNpBPf4vnQzap0cS8h6ttu/G5mVrskHG1MWi9hiUUczsrIsoCUXUBODEHIAMooNZ2sn3tW8ESoL4BEAwHz0yxC18A8HlWSx6EaaNwpkQgghy5SOk5wKIa6VUt5fwVr6gquSXkgEWUqzmLbPZ++RJV9qupzX2C4+bSLe1Ja1NFT1BUN6HJesE/E/0rRGexYLOCwWg4lJAk2cRw1rUMcKtPBEbj2tdT+G35n9TQDARfh9fA//YfQgZy0W+VVGq3JYLLLXd6G1EC56gXIRZHqQCSGELFOq2KR3VAhxbQXj9AVXiWN7qem80MqP4o5CZ2NzznzMlvXZo9N+hKSLK1ucpMry1j4rSD5+mNO82SwWA22Jmy43bbJYNEdf3r5/rXg1AERb+/w36flmsWhlDnpv0iubxUIX0owgE0IIWaZUIZCrU0B9wCT8ajn5mu6bOsO6oa9o815xxDnUa9yfwh/VzFYc5U73tUfiTec7CoVkslgAwELbh5wXyANYBbni+nbfETwNQxhJBLL2nYyrkp6Oy2IhM5Ff7zRvMaFZLGixIIQQQpjmzRRTTDbemSPIrVQE2R0pto1tw5QjwmWN8Pl0UiycLaMY0yrYcy93dxufOc2bTxYLpwcZSaGQmCSCvKI9SnzmCJ4OiBqeXrsXz6rdCSFquAjjmIsDtgUR5PVQgtjXYtHzCDItFoQQQggFss1pq/7N5kG2OV7tFgsb2awXpjlNWwF9xg5NlZZrb0fF9b5l489+GTjCR7WNo+ZL/67sHuQkD/J8+4wk1Vs+grwG1wIAnlq7Dz9Q+08AwIh4utFikV3huouAx1YDbx7zz2KRE8iuCLIrSswIMiGEEOJNFQL5SAVj9A2TSLTmNo6UTEsWR5Bj7JkwsutwCRhfr3GRCOqdG6a8Z9n92D6fomW8wnEEOb8qk8WiibNR26rEyBENu0pcAQC4SnwHT699DYCKKusWi1jwZi0Wl14DDAng+RuAAe2Yy2JROoIcwywWhBBCSDDBAlkIcZ8Q4jfjx1LKLUs7i4VJBLgjyOZobpgH2SaohS5oLKFFnxLUIf1DNgGWSxjnQ9EI5nwZ+TXas1g4LRZaFgs9gtx2KkTHVuNKAMCVtYcwVjuKlpzHGlyNk63Vqp/lL0oCWLM+eXz5UHI/yGIRmubN97ipHwUyIYSQZUqZCPKHAdxS9UL6hStjg13cFmexsG0iC8kckcxqy3GR9gMXxQr9q/2FyN0C8S3TeYqLKe7v2qRnymKReJDrWhsA1CBEDUATdZGIQVcWi1WRQL5KPIwBMY+TuA9C1PCAfJoaV9+kp69LAEMrk8cXaf2Cs1j4RIXpQSaEEEJKEyyQo+IhJ4UQ/yyEuKYLa+opZotFnO+4lmk3+YRtOZMRtZvx2dRnr7oXGhGuxrOczO9D6JY983O1j2j7EGMS2InM1ceoRdFjgbQQ1LNY6DK8jpUYFhuA1iw2ischAZzEvQCA77Servo5NukNDSePNwxq63Blscg89s5iUYVAZgSZEELIMiW4UIgQ4i4AYwDGAUyL/BuwlFJ2XICkV5gtFra+JoFsznhhz4PstlggNbYb29j2EbPt7v5+lgb9mA9VbdKzjW73INcy6jURyAupM5ryHCCAAZEWyCuwUd1feBw1ISElcELei2sF8F2ZF8ixZeJy/CiOjD8XQysfwU75j7hInMBFJoFstFiog0Kq48Ee5PZiuEmPEEII8aWMkL0NwEVVL6RfmCO3RXmQi0Ws3WKBaIws5v7qUFgU0L+8tT+hvudkzjB88yAXjZxerzn7iGgL5PnUsYVok56exUIAGI5e9rWF4wCU7I4jyN+TT8WCrEMMJAJWArhe/ALGxE145HLgHwD8y7mteNvwH2Bd/d5kLR5ZLIaawOxAiSwWtFgQQgghwQQLZCnlO7uxkH5hKgpS5BM2lpoOFsLFc+pt5gBg1oNcTSq2MKqJCJefKW2pkJnHgNKIstWEEPXINhNFlC0WC92DHM9ZA7AiI5AlgDmcxBn5MFaLK3BMXov19aPtub978Q9gTNyElmzi+77xQaz4vnF8qfWD2Dv7h3jR8P8C8K9qvLYbYg0+eePzcN8Vm3BuaCXWnjuNlTiDS/Eg0HoUM3gMzeYspATmBwZxfnAF5gaGMD8wgIWRS1HDMGrzc6i1WqitXI/amg2orViD2qp1qIkB1GbnURcCQgjUagI1IVATmY2h3KRHCCGElIogQwixDsAuAFsB7JRSnhJCrAfwDgB7pZSnKlxjzwkRyFYrhXBEhA39XfhaKULHLjNOlaWjy6Jv0rN5kPOO5Va0SS8RyCJjsYhJZbHQRm1HkOcTgQwADXwNq3EFvtr8PvzQwNH2OHf94C8DAKbl3+NV3/kQdt34Ebx//mZ8dOHl+OcVb8LT5NPwmPw8jl1zGW4Uz8PGjTfgj16Z/5P8QQBYoe43MYufengIzbd+xHGFIl6RebzvU8ZusUiuCYHa1a9A/bdfippsQXz6cdQ+ezvqsZiuCQgB1IRAPfMYUGMIqA8k8X0I9TGuJpL7sR6vieS+iO7Hx0WqTQ0qsnNofWA5Tx8X7TZ9HJG6BmiPLXLPoyaSD6Su56qvOWpOBfJFapxk7XHfeJxkLUlnfSz9utjG0j/86GPpzzU6K9cvf24ysH5ctP/Rrnn7xPTvPDun8boYjluvS8lrnHpuqXNFwXXKz1l0XbJjQTsv+wWPyDzH9DFtXMP1yB6Lno1z/UXziMyA2XkMFktCLhjKeJBvBHAXgLsB3Bi3SylPCiE2QYnkX61shV2mKHJrateLfMT3bJFiXw9y+z+cVLt745pv7DZUCNtyZiTHi8fQR/Npz85pnKMok5nQI8jZznomiwUl7CwC2ZTFQgBYISKB3MwIZHkvrhRb8dXW0/HD9Y8BAC7B83F89CmYlTN4AB9GvQbURQu/NrQfV4mH8L65m3G1eBmuFi/DnePAxQCkbGL8W0ew5VtHsObcEzi1ai0euOJK/M33r8fa1qUYqF2CQbEGTQADC/NYMXceQwtzGGzOYwBAS0q0hEBL1NAaGoZsNtEcHEKr1UJreAVaK1eiJaEeN1toRVepJdXFbUICtQFgRfTfwrwE5ufcF50QQiJCRXVe2JvFe/ZDiH4sbB7bh4/kA0v8wT0OGuhttfgbuOi48xiQepyck2/LzuM6FgcksvMKgcw3hGgHNuJvC+P7Qogo8JHMUa9pc9WENlY0jsdYNW3+ujZWcr57rFotHbjoN2UiyJMAJqWUvyKEyH4HOwlgP5aUQA6xWOhyKd3Xv9Q0ov7Fc+alcvpRp9HcorN9BLjN6VtVoRAjwn7dY7JVD2WcbUTqv7uBqG82gpzPYlFDEkEWzcSDDAAn8FUAwJeaP4jmQB1AC5vEzwFQ0eMmZlHX/tJ+evDjWDf3Vfy6/CmsxlV45kMn8c9XHMHqmc/jUx9Mf/ny8FXr8VvPOInLnwC+uxaoyxV44qo/w4o3vCH9hC++GDhxAliInsvTnw7cey/wjGcAX/0q8NrXAvv3AytWAG96E/DudwPXXgs5Pa1Es5RotSRar38DWgcOKKH98U+g9ZznoiUlmi0JKWUksCWaUX8pVX5qKdWmxfh6xX2BpD3VJzouoRoijZ4aD1Drij8Yyai/3g/R2uP72ePxua3ojt6e7iPbHxTax1NrltFc7ucktXWivabk+cj2P+l2/bHUGvTrGV+DaAWpD4zZ55s6R7s2yXXU12EeKzWfNpbUTtZ/58isQb8m+mN9HPu5EtbrJG1t6Wueai8YK/UcPa5L+/eKzDm5a247Nz129jnkj2njto9n14vUndzatAfZ369pHpkZMDePAdN5+RNcIxCC0mK7asoI5M0A9lqOnQAwUno1fcB0SW2b9GLR1fIQyDEyM0do5T1Tm7DcLyJUUPfHTlE8p+ohU49i2qn5cjvf4sdJthFrFot2JT2zxWJg/vFU/7P4DlbgQZzC1bh3/TOxamgl1oprsers9/CdFcrWUI+mXZCqit5T68fwtYU/AwD8xheA//+rgE2G5xpv0qtJoC7qaMrzqZzNhcT/aXzwg+rn4x8H/u3fVNv996tP/7d/CvXPfhb4vd8DmnPArHr+GACwZtg4LCGEAGGiOvvhRD9mE++2Dz7ZY8Xz2D58qNv4Q3T8oVzdRh/kLW3JbfLBPHUMers+Rn4eU1t2Htf4KoihBTuiPq1o7rhNSqDZStric5IgSNxXO1dCO1+2z5dae25+ZMYxzC+1ueL5JdA+B5BAH/eKlxHIR6CsFZ82HNsNYKqjFfWYkE167T96Q/ro7Bm2LBbWT89C5g5VVTEvNG9yUTS7G/hEnPUeNkuGtByXhmp6Ph7klMUCZosFAIyIz+IR+fP4+yt/ERcNrwMAfP/XD+IfblBj16P0b49I4CoBrFFODzW246mnBXINTdlEExKD9lPSZD9V//IvA9ddl257yUvU7ebN6XcPbtIjhBRg8qJ3/x2DXKhIgyhXAhtWgR5/o3n1W6tdSxmB/A4Atwn1VyEBbBBCjAF4C4BXQ0WYlzTColhMpaaLhHC22l1y1PwfiLm3p8guGNu/kl449o8UgVFrj5R2dutJcjQ3imxGjbX2cR8PchLdqGMII5CyiVrzBACkPlqtFZ/AKflKHFt1PQYAnJLfwpOPfRK4QR2PI8iPSOAqAKsHAMyqNlehkFbUGkeQgXk0pUW4ZkMjJlotYMDyZ//ww0zzRgghpG8IoSwVdQCwFN7qFWUq6R2CEsP7oHTGNFRUeTOAF0spv1TlArtNmU166VLTZstEaPo3u0HD3N88hm3d1dGdctW+c5vIWizMm/SkoTqiTSCbslicxwYIUcMsGqi3/czJOU2cwu8Mvx1XzT6Ac3NfxpfkH0BoOYvjCPJpCZxrAnUBrI3XEQtkwy8qjiCLKIKs5iphsWgP6BDIzSYLhRBCCCEol8Xix6WU+4QQ+wFsgfIcH5FSHqt6cb2gZvBzlsqDLM1CODeGJf2by2LgEsIh0Wk7Pmt3zxlOpxsMbZH7mOxVk1HvYotFC3NoySbqYghNWQfQxFmp7BWzOG6cYRbA5vrd+OMHfw3PWg+c35gWvAORQD4P4EwTWFkHRoQSzK4rkfUgA54C2RZNbjYTtZ5lfp4CmRBCCEGJCDKAKSFEE6qi3rUADi9VcWyjmkIh5vbEemGfvXgMWNo79xr7j+bXPy9j/ewhLtGob9LLXgPb+bItKu0WC31lsc2ihZUAgPMYBQDMYsb4LcBsvDbLR87YYjEL4Eykx0c08Zsdr73ujAcZgN1ikToxGi0bQV5YsEeQFxYokAkhhBCUE8hbALwLwEYAtwI4KoS4TwjxdiHEj1e6uh5g3qRXUGpa+ojYsuJWH9tMNXmNXWuxt5s2KMaz2B8VE75Jzz6SaTyTxcIWQQYSgSwjgXwWcQR5pq059VfJXKxHLcHZOGh7XqoIMpCke3FaLLQ+zgiyLWKcFcjNZr4tZmEh4xuhB5kQQsjypEyp6SNQnmMIIUagqultBbADwB4hhJRSlqrQt1hw2iNkOs1bjJ+n2G4NcFssbKU7QkWpb39/X3bVXuO8MSK/Stc2RglTfBeAIYtFHEGuibxAnscTWIGL0ZRrAHwP5+QGAMCsLIggawJZPx5HkGOLBZBEkH2zWAy0BXLANTcJZBu0WBBCCCEAykWQ20gpGwC+Ff1MAzjZ6Zi9xrxJzx1B9rFBFG3S85EePlFVn0ht2aIdVeDvhy6KcktkY8Ku8W2FQnSLhSuCPI8nAAAtrAEAnC2wWJyLbnWLhR4RjiPIoRaLbJo3wOFB9s1iYYsgt1oUyIQQQghKiFkhxDohxBuEELcJIWagosm3QAnkHVLKJSWQs0IKKPYg+xUKcY+Rb49vfdK8mam+ep0tFZ1pjM780KHYIvGyLYDNEWRXoRCdeZyOxlM5jc/JRCBnRwSAs7HFYtCcqWTAZLHICmRXFgvoFguPq+cSyzaBrJJKJo9psSCEELJMKWOFaEBVzDsA4A0A7pBSnqxyUb3FXyDXDGLYljM5Gd3P32szUZhWWV4I+9k6EtHvN2oIRR8QfCLOrh7mK5aPIKtx6tFtfpNeLJDjCPIZPYIs8jOcjUcfBAx622yxaK/DThw3D96kF2MSw74CmRFkQgghy5Qy0d53AjgGVTXvLQDeIYT4sUpX1UPKVdIzeZAt/t5cWDB0854r07BlDI9iG93ALX3LnW3rYY/cW7JgSFMEeTDq64ogq2zFZ6XbYnFGiyCb0LNYnA2yWOgCuUSatxCB3GqBlfQIIYSQcoVC9koptwDYAFVVTwC4VQjRFELcKYT4zaoX2WvsEeQ4E0KIBzk7tg1TJDs+4mnfsESzi6Kzwe1eQePOTBTFad5ss7qzWAhDmreaSSDLRCDPywGcx3pI2cQcThkFciqCHB83eJCDLRZI+sQR5AUZYH3IimHXL48WC0IIIQRABxvqpJQnpZQfklLeAhVNfieATVAV9pYMIZX0YkIEsi1bRctSWEQY+vqsw90eloGiTPw5vDhJ+DimTXq2iLHNg5z+3aUtFjrJJr21OBFnsEADuvNYj68WRZCzhUKA8CwWpdK8maDFghBCCHFSKh2bEOIGqNRuNwEYj5obUL7k26tYWK8wb9IzCwNTBNmOLpxlrt2OeZOeLOjhg3XmDiwZ/ciPoTJQmD+Y2D80xL/TJA9bTRRbLIC1mGkL5JnovHjMhDPxmHoEWTtuLBQSnxOcxSJgk54pgkyBTAghhDgpU2p6BsB6KJ0yBeDNAA4t3Wp6dmuDrV2mfKxm0WzLxmubxZVCzk5n2S2KzrbKI5vAMhCaIcP1jP3EuL/FIpvmzbRJT2INHo/KTM/hhHU98wAWpIoUDxosEx1nsZAeWSx8o8jMYkEIIYQ4KRNBPgDgdinlh6peTD8Iy4Mci2G9DVGbS/DKXHu+2Ihd3OSP6OOZ5uwMu6BuwV5JL9vXhjtzhi/2NG9mgZxYLPQPN/Xo1hRBPhXdW4/H5CUAgHN4NDVj9lVyBuqT48pavJaEAS2LRXaTntNTHZIH2URoFgtdZIfYNgghhJALiDKV9G4B2jaL2GIxDeCAlPJfKl1dDzBZLIq8uWmRWLRJz5Ldwkrn0Vm7BSQ8ahuyFtc4VebVEO0Z82tI+tgiyHqE3m6xSPIdX4RH5aUAgHPyMQBmiwWgciGvF8BKw5NtFwpxRZDzp5lLTfukeXNlsbCRLRTCCDIhhJBlSqlNekKI90EVCNkN4CIooTwlhPj7CtfWI/KyxCyabRFkd9q2/Bjhdodsqemi/MXe7QU5nIvNJmp1LsI371nStFlmyqa0sxcKiR/ns1jYPMhNeR7Aaky3rgOQRJBt64l9yEaBbIogx+vwsFikS00zDzIhhBDSTcpU0rsZShBvk1KOSim3SClHo7adSy3NW7lKerVcW/aMIstA1mLhyqZRWXo2b7FahQ2inGXC9yxz9mM9t0UmgmzIgywcFgsAOI/HAQBfaX0fgLzFwhRBBjSLhcmDDBUVPregItFrEZLFIsBiUcYeQYFMCCGEACgXQd4FYI+U8g69UUp5CGrD3i1VLKx3hFgswk0E9pRr5v5pC0BxtNl2v3hl+orCory2lYcRvtqsaUL9a5PKWWK7gJbFImOxyF7t8zgOAGhF55zDI6kpWpkT4gjyCoMFo53FImrUfcjBhUJMFgubIA4tFEKBTAghhJQSyJuhPMcmDgMYK7+c3hOSB9kdQQ7zIGelR3G02NTWqbPXLcDzGwlNZ1VtsfDDvknPbLHwyWKRpS2IAazDY1iIJHBRBHlVLJD1CLJmsRBQEWQgI5BdWSzgEUGuIosFK+kRQgghpQTyFFQOZBM7oLzJSwajxUKYM1nUDCLWLmzNAq6ojHVxm6u97Fn+GTX8CbVYVNvX5kHWf09xFgshzAL5pPxm+/6lteQzoTBEiIEkgrzK8FelWyyAvA/ZxkVXLeBV9WyhkIBr24kHmZv0CCGELFPKpHl7M4C7hHqTnQQwAxU13g3gZgDbKltdL7AaQO2CVd8YZosmhuZBdrV2yztcVVo49+ydjiEcx+zk6mNkIshA3mKR5QT+s33/ybU7cyvKfoQ6HS1wtUEgZy0WegQ5fgnmnt8NwA0vmsWHAEyMAJ+pyoPMTXqEEEKIkzJp3o4IIXZCieO92qGTAHZKKT9d1eJ6gT1jhcwdqQlTtNgdKQ5P/2a6l1+bu09ZN3J5QlPLmUbwRdkjTNfd5V82bdIbiFrMAvksHsYc/hfeMHgRrhR3aOeZV3wyul1jiDDrFgvA02LxQ8nd7RcDn+t2mjcKZEIIIQRAyVLT0Ya8Q0KIrQCug/Ik3yWlPOk+c/ERFl31t1gkKdT8PMWuaG42zZve7jNGUaQ4NFez3t82ctnodFLow3Qs/yjdP/43L+yyAlmleUtnsTCteB634+cHgf+ruQ2sAjlqWGuKIGcsFufn1e2IsFzvAQBXq7tNCWxaCVwp1dlM80YIIYR0l1J5kGOklFNSylullHcsRXGs8BeVJg9y0uY3eohYtW1Eq2pjXLEQzvaXXueVo2xauPxqjNdYxgo3H0EWsHtt45H0P5QigbzGlOZNs1gIqUWQYclicRmAOnC6IXBb1Pc5C6p4yUKIQDbhymLBTXqEEEJI6UIh1woh3ieEuFMIcZ8Q4pNCiD8UQqyreoHdpqgoSLrNbrGQsmbsa40g575Pj8WnHp0tEMLSL4KcjBcmbUP6+zu5O3cq21cVR5BNs8bX1+RBnreOaPwtxmneMn2zEWSXxUKPIBstFldGY56o4aORft+yoPIydy3NGyPIhBBCCIByhUJeBOAo1KY8AeBuqGp6bwYwLYS4tsoFFqxlXAhxuxDiRPQzET5KiPfVlebN3LeKEtQyM36R6zZcCKcptkeYPNidkURl/fIgm9doF8gwWCziQiG2TXr6Wfqq4t++1YPsyGIxFz02bdJLEQnkxok6PrmgbBZPWziB9Qi0WJhgFgtCCCHESRkP8n4oLfAiKeXdcaMQYhwqBdz7Aby0muXZEULsitYyCSAWxiOh44RFkE1t+Xv5Rzp2a4B97GoIF8Jh/V1Hi59L2CY98yOXfzm/Sa/W3qQXZrHIHos5pVssWklEeDg63tR0+LlIKV8sLBaLK9RNoyHQAHDvaeD710m8ZMCR5u1aAM8BMATgkdPAAyjepJe1VDCCTAghhJQSyKNQlfTu1huj7BZvBvC+SlbmQAgxAiWOd0spJzsayyqQ7X1bKbnkFry+6d9clgx7jmU/bB8C7OMnq+o1vhFks/nBlVzPlMUibbGwb8v02TSYsVho2nJFdKsHZE9FXosrTRYLgbZAnmmo9d7VAL5/HfCyusGDPAxg21ng2VrbDx4HNgF48Fy670oAq48D3xct7O4/A54H4ByAFQ8CG84B6xHVxD4PzJ+BPyouD1GLhLmw3BJCCCGLmzIC+S7HsaNQlotuMwFgulNxrPCPIJs25FVVKMQ3a0b6aJgH2Ta+bS2h8WXzDH7iO9urSEYJAUCmr3Ls3zZ7kPOV9LJZLEwYLRY2D3J0uybjQR6O+7eSsXSBPJNd7kaoKPAJYHZenXz3CeCXrgZ+cgD4h5a23hsAvBzA+llVTfszABoAXlIDrm8BY3cBV0F9LrgMwBoAmFICGQD+5TeAV8eDfUpFodtMAH9SwrXkg6jBLqC1+7Z+qTaDIM+e061xjM+hqnG0fq5rpc9Xehzk7+u3rj7Gx5ZjnY5XZs5uPj+uJ2w9MjYMyvTj7G22b+o4zOfox4rGzI3tMaZpPUXPwXfMxXJd4t+ZqLl/UHC8TL/agPoR9eh+HRCOtvb96JgolZTNSZkR90LZGv7ccGxP9NNtdgI4IITYDuWF3gJgSkq5I3QgVx7kPLFw1KOQZopLR9vPzM6Xvpdem2mU8DnN+PmkQ66fvT0EkZpXZA9Y5mhFZ/U+i4Upgnx2FliQwCU14GR2U1/kP8ZDQCtqfeQc8Gh9DS5tPoHLW99RYvdnAFwf960DtzWBh6PH37sceOZDwHMk8BRtkbMAFkaABxsqavyLu4Fb96vI8thlwOwMMDinHg8Oqh8vsv/5tsz/Ebe7tzJPmhBCCFk8lBHItwIYF0KYVIUAsFWkv0aVUsrKpH1krxiBKnc9ChVNHgcwIYS4XUpprOQXeZZ3AcC6K65P2q3v0Pn2kAhyaHsZ/CPIRSqk87VUhWultg8Jeqv9XFMlvVggB2axMKwHyAvkmJRAricnPyyBqwUwtCpqiieJBfLDQKst+oF/XzGGV565By+Z/zTwRijVfgbAJwDctxY40UgmPV8HDgF44vnAg/8OLAB4FFE5nxcDBw6ofn/xJ8BL9qv7r9kKfPazwAMPqMd73wi84x2my1IeXTTLFtKi2hIZ8epnEuQXwjiGfsYoUYn5jJGn6H77d5V9bDnm08c1Xpk5XWv36dPN9ZRZ82JfT6evESmT6HIuom34ZkMdtBzPHOvGmPrYRWNav8GpYMzc2B7PwXdMU7S//X9Dq/gHHn0K+zWT29aC+onvm9paTUBa2toRomoou0lvU6WrCGMsum1oEeMpIUQDwH4hxJiUcjp7UmTHmASA9Vc+WWaPZzEJsETcagrIWF0vHFOO4RB/tHts85llVxz2XP36hkSW0zF2kTtitFi0U6PpWSxigRxmsRCZYzGno9vVQvWJV9G2WGgCuSaBh6SqBTKUTY6oRZDl6qT/Z1Y/DatO3oOXDLTU5J8D8CmoSPCI5QnMDgNfsz699Ea8XmSxaP/HDCSfFgghhJAOuaXaYF+ZUtO3VrqCcBrR7W2Z9gNQ4n0rIiHsg12E+uVBLrIS2CPIZiRETlKGWiY63dSnf470HSdf7S9sTh98R3SneUuuTdksFm07nWGG1ixQGwbWau1Zi4WQSvB+swU8rw4MXZQZ76ro9jtA62nR/BKQtSG89DzwFxtehl/6nY8nSZUBLVqTecwsFoQQQkgwHVXS6yZCiMNCCJn5GQMwE3Vp6P2llPHjkaB5AqK0ZoGMXJutr2uGwsIiqc7JI1Nk04Zvpo0wcVutEPavApi/XlI4IsjtCH0StUwEclgWC/sHCCWQAWC9gNODLAD8Z6Q/hy+J1w9lGloFFY4+mVgsahKoC/Xnery2FvJ8wZV3CeSsKNbbbccIIYSQZUT12/6qI7fhLrZORHaKzfqxSDwDQM5e4abTCHIr16bazQiLJcNVxlkGfo7JPiO7RC8nbvMxbv+1JO3lo9zqS/q0dE3/axorXWq6JWsQoh5ZL+xC0GWxyAZtgbRAjklZLOJVSOCeaPChy7UBnhTdfic6JyWQlbj/7kIDV/4m8FPfBG79mHXp0WIDBDIjyIQQQgiARRxBllJOZ3+0wwegMlnobI9up7q1piQPcnEEGQYxnT9ahNu+UXbU/Fl+Vg2XoK4ujqxLXdccJquK69y0B7nVjiQ3nS6EtsVC62PzIAOJQNZtxcYIsgT+vQmcl8DgFcAVIprryVGH+6PxRNI/jiDffu4r+O5a4M9THxEDsIngrAeZApkQQsgyZdEK5AL2AkBUZnq7EGIPVDaL3ZrVwgt7dNUeQU5ve3NHhO1jmLH5m81f//vZN+xjlFtj8QjlyY5nGj8taPXr5TQ/RLfqJb8QfXkipT2DhTqencXuQQYSgbxWJMfbAll7SdWkSkDxsSYgasBfDgOX1wA8Perw9Wg8g8ViTiZKu1lmT4IeQdZVezaCzFLThBBClilLUiBHIjiOnx2EyoW8o0zhkBAh244gS12VFHmHPaOzokA4Ww77Zb3oj084pG9xL5l6Fub+Ph5k1afZdhctOCPITouFqX9UQnotEg9y1mIhkFTPe/Ms0DoDbBsAvjUCVcXuUQAPpefQLRZn5Gx7vlNxHeuQTXo2EUyLBSGEEAJgiQpkoG3B2CalFFLKTVLKQ2XGCbErJCLWFEHOjuuezyYcw/y9YaK8YxFfGP22960y+YrQZjOt3Z3FQr3km+0IciIQXZv0Un8oseA1zRIJ5HWmCHJmkx4ATEvgifcDn4gzzc0D+AdtvOg1p0eQT7eS8tEn48EzAvl7wwvY9BvAzdcbcrxxkx4hhBDiZMkK5G7jjCB34EEOtWQko/mkljMTGll2bUKzzROeBzrTvyCCrubQzzZE7ttZLAznSrNARpHFIj+LXwRZO2FFdL+Z2aTXHu848LLzwPefBPA/AdynjadZLAaiUpqnW0l+t7OWQnf/eM15TI8Cf37pQ/k+vhYLCmRCCCHLlFICWQixTgjxJiHEJ4UQ66K29UKI98WPlzomD3LNkLHClp6tLYSlLTprRh9bautwRTd926vCtFnO3jcsW0XZgitpaWywWESFH+M0bwtRcUfpKBIChFssYvdDymIRj5XZpBcTi+VvSShjsj6/wYPc1F6b5y15aB5ck0x2/0jmIDfpEUIIIU6CBbIQ4kYAJwD8LFRRDgCAlPIkVIW9imvTdhdr5NaZ2SDvQc5bLNzCORxzBLmWGr7IxxxmveiMsOcZYsnQ07wZN/EZPchpqdtqR5DdAtlksXBu0jNFkKNbWwQ5vm8cL85igcSDrGMTyDMrEnH74PrMQUaQCSGEECdlIsiTACallFuQ1zGTAG7qeFU9JKSSnjmCnL+nP7LLRLNwzl5Qd+W9zjbAhVoy+o1xVTIf23XH7DNZLNB0XkXXFkxvD3LGYiFkerya43KnN+nl/1xtAvnEULK6x1dlF2nZpNeLUtOEEELIEqCMQN4MlTnCxAkEVrJbvJg8yPGRmtZm2yzmjiC3gmWre23po6G2jlBM41cjq30sFvomPZP5QYi8dI09yMLhQTYW/jDMEv/2nWneYLBYFARkTQF+U6EQHWsEeThZ3fGV2YksG/FaLW7SI4QQQlBOIB8BcKPl2G50sVBHN7Dm1DWoJZMf2J7FwrYZz7IOQ399TJNw9N7oZ9kAVyRpsyLe3L+aaHPoxwKzhcUVQbbkQS7wIBuzWBjW057F02Kh49z0Z/Ag67QFcub1emI4EbczIQKZFgtCCCGkVKnpdwC4TQghoN7TN0Rlnt8C4NXIlIBeSqQEmJA5xeKKIPtbLNxmiay72ZxNowg/UW7HLXp9xivrag6V22nRHAtkuwe5HUGWcQTZbSMwynBHmrd4k57LYpFbt+NJe0eQMwJ5RhPIx8taLCiQCSGELFOCBbKU8pAQ4i0A9kVN01D6YRrAi6WUX6puef0kNIJcy/StNluDOYKcXV9Z60WYoPaJZrvODmvPo2/S09vcH0vi3102D7I7zVuwxUIrFBITWyyaHVss/D3IKYHsiiBzkx4hhBCSo0wEGVLKfUKI/QC2QHmOj0gpj1W5sH5QlGs48Q/rQsW1iU6dZRoj1LNs7mvGP8dykSjtPANH2bRt5rH8xncVChEGi4XPJr0qLRb5jZiO8aLwsgjwILcEcELzIOcsFkzzRgghhDgJFshCiHVSylNRWrc7urCmvmFK36bjsjv4FwrJ37ONnR/NNrvpUXF/e69qttuFkL0uRWnejB8oXIVCshYL5C0Wro8ieadzcQQ5jgibLBY6LotFmSwWp4eAltb1REgEWYdZLAghhCxTymzSawghviiEeP2FUhQkQZdp+eiZKYJcWCjEKpyL15BdUX5OM3nrRRGhdo+w9pBRXWPous68YrsH2VpqGuGV9LIjptoMHmRToRDjXCUsFvNa092XAV+5JC+IvSPIWUHMCDIhhJBlShmBfEt03q0ATkTV9F5Z7bL6j8tiYRKroaLU7h/OZrGwS8bQKnVZitaYlUemjYRFM9stFn5+aDsu6Wr3IOdLTYdX0ouLs5jSwskogrxaJCcZN+npgW9DW3v+gk1681HT8eEWXvA64Fk3Aw9HBugrT6nbEysyJ9kiyAuZa0GBTAghZJkSLJCllHGRkA1QmSsuAvAhIURTCHHbUhbL0vEIKMphnGkTNouFLbLsxp432YRNfJrpJPIrTSrRMar9WZTdpOeZ5i2TBzkpNe2XxaJmGNS24jORrhyKNHisTxdKWCx0gTxgEsjRX/B/XtzCmSHg/CDw+atU29gJdXtiZTKOWrglzRsjyIQQQgiAchFkAICU8qSUcp8mlm+BKjV9qKrF9ZoiD3LNIG6Ls1jYvMad+4E73YxX1mtc5ca7kLlcqxVaX5M9xhVBdm7Sk8n4+lyA2WIBJAJ5MJoiWyhESLco1mlFz7oogvzAumQ1X75M3V5yBljbHIAUwKlh7SSbKGYEmRBCCAFQMouFjhDiVVDlpbdCCeUjnY7ZP4qyWJhKTbsjpTbrhY/Fomht4TmDQ4VtgIXD5A8wjhE6ZzyzNPZIp9wr3qSX8yDrlfQM55ksFnEeZFN/AeBcNoLsabGIx9Qfx5FfAaBes0eQTw0lbV+KBPLoOWB0YRCn6wuYWQmMnI8nYQSZEEIIcVEqgiyEeFVkp2hCRYw3QxUQ2RRFlC8AHBkrNHWjV+IzR5b9RKZdaMe2juK+pnUASeTbt7/wDW9GZ5sIjU7bUp/ZZnJbLPzTvMHXYmFYm+0Zns1EkIsq6XnNL4G64c81jiCfHkpW85VL1O2Gc8CGplLObR+yEP6b9JjFghBCyDKlTJq3FtT79kkA7wRwm5Ty7qoX1g/MAkxrE/kIcvp8U2wzcDOaNRJrIizNm78lI+7vN29xf3/8xzB9ALELZJn5fSQRZL9S075p3gDgTHQga7HQC4VYzTAibb9IeZBr+T/XuUgg6xaK+CU0eg4YbQ4CyGS24CY9QgghxEkZi8WtAN5/oYhineI8yIpWJpJXQxMt1DMC24wtshyWii1U2FbjNY7XHiLh7R8TyvuY7Zv0srPqxEJQKcokghxeSa/Ig1xksRDIbJqDEsVS5FeuC+Th2hCyxBaL04P557zhfBJBbqd6EyIlkE/Pnca51cqvTIsFIYQQoiiTxWL3hSiOgWKPrmnzV/r8/OX09SDbWqrZpOeminE6LTXtM2dxj2IPcrtQiJbFwrlJL7pNWSwcHmTAnsUiVZPDnPQkhy6QV9QNAjm2WAznB1AR5IzFAmgL31PDwDO/tBtX/zfgC1eBApkQQgiJKBTIUfq2v9cezwghjjt+Hu/uknuFK82bOWNFJx5kfTQTrdTYbnyr95WlCiuFfeywWHqqrV1Jz54HOVdqWrNYmJ5XGYvF2YxAzmaxAICm5S9PCuC7a4CbX668xN4R5PwhbDwLbGhlIshAO4J82zOA+2cfxewA8Ls/BqDZxPdWAc12iJwCmRBCyPLEx2LxYaRLSt+K7mqkRYIrzVsac1YJ/6wU+hj2dp8VVv1rCbWBdIJ/BFmPrJs8yMYrI9NmCVMWCxMmi0X8wCYfz0bTDw2oP7C6UP5j3frr+mbhj58H/Plm4B+fBrzm69FxCayoDyNLO4JssFhsPAuMLkQRZN1iEQnfI5cnfac2Aa9pPYa/vR647gTwuQ8Al3GTHiGEkGVKoUCWUu7IPN7bveX0l+LoZSzKshFk0z2b19jfgxwijdP4baIrv0nPH1/rRbj4DnM3J2nesh7k7mWxGBpI7BXzrXT/gYy61i0WH3uKuv3e6nQWixWGCHK8Se/cYH4dRRHkr29UDzfNAEdHgb958jkAwPQo8J7nAu84mf8IMLswi49982OYXZjFS69/KS5adVF+YkIIIWSJ03Ee5AuJovzGtgiyKaNCUb7jUOFo7u8XbS7rTbaTX4tEcRaQbH9zu91HrM9uvhoui0UzOqYUZTezWMSb9AYHEnvFgqY1hQTqlpOlABY0NZ72ICcR5JXzShTHFotYKA8vALPRX/VFZw0eZC2C/I1IIN/6UWDHTtXnF+4B/uoGYHIz8NZ/WcCqeF1S4rEzj+Hlf/dy3PnwnQCA9cPr8ZpnvgYbV23E6MpR3HDZDdh8+WZ8+9S3cc+j9+D42eOoiRrOLZzDyfMnsXJwJTau2ohLVl+CofoQBARqooaaqEFCYnZhFi3ZwkBtAPVaHTVRw0BtAIO1QQzWB1ETtfY5QojU+fFPfF72x9S3JtTFG6gN5MaM7wsR/tGNEEIWO1JKSEi0ZAvnF87j9OxpPHrm0fb/i4cfPow7jt2Bb818C+cXzuPLj365zyvuPWXSvN0HYJuU8n7DsQMAviWl/O0K1tZn7I5UW9U8s0D0tSnYIqKusS0jBaWKc6Wt82kJFd/lxbrZwqLjEsgL0TH1ko836QHzTjHuymJRuEmvnmSwWMgEY688ZVq5GjMtkNUsWYG84VwkkCNhPBvdrtAE8mDLEEGWEpASp4aB764FVohBvPCBeTz8buDEZetx6UMnce9G4ItXAR+6dAZn7no//uCzf4DG+QYA4Im5J3Dp6ktx3Ybr8IXvfAHvvfO9lqtwYRGLbJuILjrezXPiDwYt2cKjTzyKy9cq74yAwH889B/t5/CcK5+j2ttefZG6Hx+r6r5pjqrud7w+z/Gasolbj9yK5131PNx42Y3t6/2P3/hHPHDygfa13bBiA06cPwEA+KEn/RA+9+3POV9PADC6chRPWvck3Pv4vZhrzgEAfnXLr2J4YBgrBlbg8bOP49Yjt+I1z3wNrl1/LbZcsaX9e/7pv//p9jg7n7ETawbX4AXXvAAf++bHcM+j9+DS1ZdioaX+z3vj896IzzzwGcwuzOKh0w/h6RufjqvWXYVVg6vQki3MNmfxzEufiavXX4355jyGB4YxXB/G8MAwVg6sxGB9EC3ZwlB9CC3Zaguo+FrFCCEgo2+nFusHSymz7yISAqJ9/eO2ueYcFloLaJxvYM3QGpxfOI+jM0fxqaOfwpXrrsSdD9+JM3Nn8IOX/iA+ff+n8ZTRp2DyyCRWD67GmfkzvX5apEuUiSBvchzbD+D9AJaoQHb/UZtKTauzTOLWHSkOtTuYo7Z+4tsWhe5FxDm0ep/PzPZn7SOQ0xYLKZtaH/t6TBYLnzRvusVC5+f/E7jnUuCn7ovG9MlioVksRs4DD6/TI8hqgKc+rsRtzGhLieoTK4F3PR/45+ub+IuvzeGRyBnx5KHLUZMPYqgJXHpajfGGI2qM125+APjEr6TW80NP+iF8aOeHcMnqS3Dnw3fijuk7cG7hHB478xg+88BncPTEUVyy+hLceNmNuHzN5ZCQWDGwAuuH17f7HT93HPPNebRkqx3BkFJieGAYdVHHQmsBTdlES7aw0FrAfHMe8615SKn6xufFEZBmq9lub8pmqp+tLf45M38Gw/Xh3Jgtmf6FtR8vgd0X3z71bWO7LpZJGJ//zufx+e983no8FscAvMQxAMycm8HMuZlU2/971/+b6/fX9/y1c5wDXz0AAPjAlz7QbvvWzLfa9286dFOq/z9965+81tcN1g+vx8nZk8ZjIytG2vdN4jv1ODp+/NzxahcYyIfu/RAA4F/v/1cAoDi+wPASyEKIdQD0CnkvEkIcy3QbAbAbwFg1S+s9RRHKInuEj8WiSDiHbNLzpxcWi9BsHdkRw9K8ZX8X6X9Nm/TMFgughMVC5Nejo6d5Wxn1zQrkgRbw7k8Z5hNpf3Iqi0U9LZCBfAT5DUeUdeJd/3cVgLPYEAnkb14E/NaLVZ93L3wPm6OAydMGLwfwoHoQFQp57ZeBdz9fjVMTNex/2X687Ckvw4lzJ/C0jU9rv1k9+8pn49lXPttyFS4MYsEcC+ysiHYdL3NO9rjPOXPNuXZEdKG1gNmFWawcXAkpJU7NnsLdj9yN5z/p+RisJUb1+JufeIyq78dzdON+r9f6+e98HteNXIdLV1/a/mD1oXs/hM8++Nn29RyuD2O2OYsbLrsBX3rkS7h41cX43tnv+b3INEZXjuZEc8wLr3khVg+txj/d90/t9S81bOIYQPtbKtJ9fvLJP4kT505g5zN24pLVl2DDig14xiXPwKnZU7h25FqsHlwNIPlWYLF+I5BF/I9q1+kbQb4JKjoMKF1wq6Pvvo5W1EeKC4UUbbzLt9kEb9YGYeqvj2eKVtp9vDaKhb2rv1nELr7/qN0eZPWSX+ggi0XhJr3owLAWQV5owlkkUR9T9yfHAlkAqIt6u311tOysB/knvqVEstgwDOBs24Osb+L79CVnsSbyHz918LLkQJS1YrgJfPJ/A7e+ZCNe+Id/i22btgEALluj9V0mtL92F0Ad9eITFiEvuf4l/V7CkuZXn/Wrubb/57n/Tx9W0jt0UaTbEmLbBpBEdWcXZnFu4RyarSYWWguYa86hXqvj9OxptGQLT1r/JMycm8HoylEAwPmF8/jIvR/BuuF1uH70egzWB3HdyHXJ3NlQlcEWETO7MIv33/V+nJk/g2vWX4OnbnwqZs7N4Kp1V+Hk+ZNYMbACIytG0JItzJybwUWrLsJCawFPWvckrBxcidOzp3Hx6osBAIO1wbZ9pF5Tf+vxnoh4HS3Zah9bLiwVcdwNvASylPLWyF8sAMwA2AZgOtNtRkpp/3i45CgjkN2b/FS7mbhdiPTU5s1oFmlm+Z6+2PdsHr8/0rf4j1Ft0jP9LlzP1FZJzy+CXDcM3bJcoLO6Bzlqm9M36RnOsVks2haPzPHB6OnMZSLIwwvp8de2BlBvpfMu/+fILC69Ut1/2oAmerVS09ecBP7nPRuBSBwTQpYPuijS7w/W8+lyBoYGsHpotXM83T4BAL/yrF8xdyzB7//475c+d+Oqjc7jsWAG1HXQgxTkwsfbgxyLXyHEIQB3SilPFZyy5CiupBfiQTaPKWxKqN3fPnvR2K6+bqrpH2qqSD9Kn2360Gq2wBg8yIZrnNukF5jFQqdWYLE4a7BYZDfpWecTabGsWywA5b2TkFg/qx7HFotYKA9lstYJUcOGc8DjmfevqWgnwdPqlyaNrKRHCCGEAChRahrA2wHsyjYKIdYLIT4phLih41UtCuwR5JZF3GXb3aPbPLvmdr/odJj4LlptWAnqog8XtlVk5sz4EEwfAoSwrMVZSS/tQdYr6ZX9eGB7Jj6b9Fxj6uvJCuT3vPQ9eO6KJ+NX74zGjf6C2xHkWOPGX0sKgcufSMa7+bA2pwSeXtMEchYKZEIIIcuUMgL5HQCelW2MIswnAbyl00X1iyIRKsx11Qxb81wb+oqi0OmeZURpmLD1HdVGkSivyr9k25ZiuvqGs2U6grwg468K3aWmgcRKkf1jKYwgO9K8ZSnKYhEf/43n/AY+f83/D5efVo/n62odc9F3QUMGgfyqe9XdV30N+NH7k7HHTgCrYKgwUoueKQUyIYSQZUqZNG/bAGy3HLsNSkBfkCTpvSyiVxYLZD+Hrbu9rLHCP99x51RfnEQf29bmiiDb0ry5N+mpc83zFpWaHh4AVkbZIuZaftc5a7EwepCFwGA0+XwtsVkMNPNeZQB4y2eBGx4BXni/VnIawLMeAvB0QyXBgQFgbo4CmRBCyLKlTAS5UXBsCad5q6UeZamJOBdqcRaL9iOvvi7Ra4pkxzP4Cd6qLBmu9qrksCvibMoSoveXkcWiZhTI5dK8AflMFvGrxPac5yUwJ4F6DVhvSPNmihb7WixihrRNejb/sRpYYLgJ/MzXgQ3ngetOAD/x4DBWzwG/chfyvmNACWRYjhFCCCHLgDIR5LsA7ATwYcOx3QCmOlrRosEu+WweZL88yNke6TH8VlNO8PrjNjOEmCbsVf06s4EkKtMvAVs2zdt8ZC0o2qSnjxYL46I8yADwBIBRABsNAtmELprTm/TUA1sWi3lNIA976FkB4OOfWI9zM4+pVHGmKHEskBlBJoQQskwpI5DfDOAuIcQIgAkAx6CixrsBvBrA5spWt8ioRbFEu22ivAfZNFr+kWkkU7ufN7moPRQ/ER8yhhlhHSd8k15LuktN62uybas08YQERgVwsadAbo+ZmcQWQdYtFrOmCLLmQc5Sa7baeZSdEWQKZEIIIcuUYIEspTwihHgxVOGQO5B8KzwN4MVSyi9VusK+EWJtyNsmCguFeGexyM7uiraGidLiqHV3BXV2VB3TDMXi2S6QgRakbEGIGpqyhgWZt1hYN+ll1lTLtOdWIYGoarO3QC6yWGSvhzGCrAfDHQI5JXwZQSaEEEJylIkgQ0o5BWCTEOI6AOMApqWUd1e6sr5jz2LhUyjENkrIBjuZ+tcQp3aVZvOeJSTrhV2idkc0mxHRjNl5iyPBTQjU0EQdzbbFwn+TXttikWk3EWdW0wWys5KexWJh3KSHTAQ5m8EiNbBhUj1qXDaCLCXw0Y8CN9wAXHONvR8hhBCyBCmzSQ9CiHVCiDcBeB+A26WUd0d5kN8nhFhX7RJ7gV8h50QI1zLt8Rk+UV7b6GbKlXfu0N/rOYvqU222itBNetn8Felj2rkCaEXR4ibq3pX09HnbK/PwIMcR5LhOU2qTnmsu4bdJrx6N16oB56Kn4uNBVidpiykrkP/1X4Gf+Rngla/0nJQQQghZOgQLZCHEjQBOAPhZqJRvANp5kDdhCaZ58xWQ9gwUdnuEb7RZGDeduQlNIRcuZcsmlCuTe7msiM9v0rONFfuQFzSB7LNJL2uxEJl2E6YIsgtbVNomkAWAoWjpZ4bUbakIssti4cpi8R//oW7vvsC+OCKEEEJQLoI8CWBSSrkFeaU0CeCmjle1KAiIIAt/D3Loli97zl87OQFfUN46P747S0bvzBRm1CY93/wgCXEu5AUMamnemt7Xs5a59YkgXxJ19s1iUVRqWnVWjbHN4gmTQJaO1fkKZFcEucjHTAghhCxhygjkzQAOWo6dADBSejWLCpdAtrUnl9MkmlVf2+jZHvZ22xi9itqakFYzSEjuB8Alv3036dl6tqII8nk5rB5n/MdFzuugLBaZx7NN/wi+7lVuRq8j02eceKPemagY3rApGN4tD3Kjkdw/eRJ4z3uA3/1dimVCCCEXBGU26R0BcCOATxuOLdE8yGEWi5al6LCfQHSPrcswCV186+NUm33ClqvYrxCJ77ULO+7qr2/SS/UUfhaL81gBAGiheIOe6peZqcCDLKDSvOnMNtEu6lxUKKSpPaX56KVmqpDnjCC7qMKD/Nhjyf1HHwX+239T93/6p4EtWzwXQgghhCxOygjkdwC4TQghoN7PNwghxgC8BUs0D7IwbjWzR5Bt7eZNep4eZOvipFWJ+UZnresusF74ZuCoEteK/CwsLoGsQqznZSyQi/3H+rzZLBauWOnpzBLOt4A1jv66xaKpff6KU7gZBXKkbWOBPOyZB7mSNG/f+15yf3o6uX/ffRTIhBBCljxl8iAfEkK8BcC+qGkaSjNc8HmQ40Ih2QiyK4tFeKEQ2wqS/qZSyunzym+uK0+nOZM7s3soHViLVuK2WMxiOJoxTCC38yA7Isix0DVZLFzoV2lBe3nN1tWAJoE8lBHI3pv0dEwR5HrdfizmzJnk/gMPJPePH3fPRwghhCwBnB5kIcTbhRA3ZNullPsAbIDKYrETwCYp5fVSyju6ssq+YIogx0dsadRC8iD7pWJzy5sqxiiTw9inf2gqurDZzVH7IouFOYJcNHfOYtEez04uguxpf8haLGKxbFpjbLGIs1gYC4UUUTaCfO5ccv/++5P7ujeZEEIIWaIUbdLbC2BUb4hE8zop5Ukp5R1Syg9JKY91b4m9wNdHay4UYvIgF1ss7LOUX6F7DP+zw6waMX5rLBv99vc+27NYZD3IC5njlvOiA3HkuG2xcDwV4yY9x6/FZrFwepC7FUEejNzSLoF8/nxyX48gUyATQgi5ACgSyNMArsu07UFGNC91fItx2CPI+XZXdT0z7k16rjOy6/Dt3ws6t1iYPMa2R0VZLKIIctti4bdJL2excM6icEWQi1L3FW7Sy6R5a2ex8N2kp+OyWEhpj0TrApkRZEIIIRcYRR7kSQD7hBAjAE5GbQLALiHEjOUcKaV8d0Xr6xG+AtldatpuoMj3DS3yEeJBts1pw57ezN9X3GnKuaI5s3OYe3lmsQjcpBdqsRAyH0Ge88x+JpHdpGf3IFcSQTZFiet1dV4skE1j6BYLRpAJIYRcYDgFspRynxCiARU1HtMOvdl1GoAlJpD9sBUKcad5M7eERlbNojTMjmEX9jC2544aM2pUE5cOSfOmz2u6Br4Wi9BNeu0sFgVp3oB0mreGdGe8ADIWi5Jp3owe5DICWQigVlPR5VZL3c+iR5AfeSS5T4FMCCHkAqBok94bAHwq2oBX8/yp92jtleErM21p0czWC5sH2bYGt2e5qK1Me/GqFif6Jr0kaqz/67ZYzMaFQrCgKtcVzJf9zYSmefuex2eIVB5k3YMc/TWZXnrOLBa+AtlksajVElFsy2ShR5B1Tp40txNCCCEuPvEJ4G1vA+bm+r0SAMUWi/1QmSrujxuEEK+SUn64m4vqPb4WC7PSqRmsF+U9yP6EFgTJUiicLbvKRAWCOjT6nT9mTLLmHKXsJr2sxcI9i0KXiY/H0WFHfx3vCHJcSc+UB9kXm0Cu14H5+XyEObZc6BFknRMnSiyCEELIsubsWeBlL1P3T58G/uiPzP2kVH1Xr+76koo26Z0EsD7TdlAIcW13ltMffP2ydu+vKeVYgX3BmtIgu0nPPoZtHTb8hXNYezx2J2aLkLOtMfnobs0S6ZcdbtLLFgpxrfgx7eAs0p81jJX0rFksHB5kn0p6ZSwWegRZPx5bL44eBRYs9pRTp9zzEUIIuXA4e1YFU3xpNtU5WZ7Qdu783d8lY//N3yTWvc99Tr0HrVmj3o+EAN77XuDznwd+7ddKPwUbRRHkW6E26QHpTXovEkJYQ0UXRoTZL6oM2LNbmNr0yLIwtNsNH0W5D+ztxRYC0cGmuqpzY4Rt0kvP7s4v0Sq5SS/3mxHxeO5zzs4DqwaBYx4b9PTn0wqNIMdZLPyeTpoQgRzzp39qH48WC0II6T9f+hLw6KPAS15S3ZiPPqoiuJddph7PzSWR3P/6X4GJCeCLXwSe9CRgTNu29sd/DPz1XwMf/Shw1VVJ+xe+AIyPq28sL700aX/kkXxwZ9MmFZzJ8uu/Xs1zM1C0SW9vlMHiQ3ozlHC2ngZgyfmQ8+QViS2C7Co13XnU1mT1CBvDPmfZ7Bb+dM9iYvpAUZTFIo4gd5bFoijNW9zvo98CnvtU4E/ngRsL5tCjyrpAjktNm65iJRFkk8UijhQDiUDWI8auCntzc8p+sWKF+Xi8nk99Cti2zb02Qggh5bgxetf59reVKD16FNi/H/it3wIOHFCC9MlPBp72NGAoehOJrQsPPACMjADr1wOf/jTwh38I/N7vAT/8w6rfFVcAr30t8NhjyXx/+qfp4Mnb3qbO0dHFMQA897n+z8ckjrtMYalpKeVuALuFENdBvU9/C8qXPN3ltTkRQmwFMAFgPFrLhJRystxovtFif8lYHBEOFbrFqdVs7Ymtw3KC58huQe1OglblNkDTJj2fuWIP8lm5EgDQwpzX2spYLADg3x8G/suT1P0igdyeS6THXTBFkCORmd2kN2zapGfKQKFTFEH+8IfVp/4//uPk+OOPu8c8dcoskL/0peT+i18c8oIkhBA3J04AGzYkjx95RInDZz2rs3H//u9VRPSHfsjd7+67lZh8zWvS0VBfZmeB734XuOce4BWvUG0PPADs3g389/8OvOAFqk9sZ1i7Vt2+9rXAX/6lCly85z1K1Or/r7/iFWptMe98Z37uH/9xtfYsL3858LGPqft3aIWSH34YeMc73M8nK46XIEUe5DZSymNSymkA+wDcGT02/nRvuYpIHN8OYApKrE8AmBBCTJQar0MPclswaUZTm4gqrrBnFprS0De/jrI2iTD5Wo3YdVtJTEeL5bk9giwBtCLP8VmsApAI5KLxbVK86Grrx6Ww7nlMjS2R7tf0sFic7WYWi127gH/4B+Bd70qOxwL5kkvS5110kbo9eRL4xjeAO+9MNvUJAXzgA+n+Gzeq9te/Pr9uQpYCDz+cfs3+53+qqFq8ibXRQDufuN7viSdUny9+Ebj3XuDYMSWGdu0CvvlNtUlJSnV7+LD6m/vIR4Cvf139zT78MHDmDDA9DRw6BPzLvygBd/iwOu/4cSWkZmfVB9ZTp9TjeJ7Pfhb4yldUNpq/+AvgwQfV1+f33KOihfHfLqD6x3sLvv514OMfV2s/ckS133NPkupRf47NphpndlYJtIUFYGZGPY+HH076zc6qSKYQ6rnEm7BmZoCvfU0JxO9+V307JaUSwp/+tFrL7ber9T396cDoKDAZxcjm54HLLwee/Ww1RszjjwPf+pa6//73J/836aLxoYeAf/s3YGoK2LkT+C//RUVOr79eeWOFUNVG3/Uu4Bd+QT23N7xBWQXe9CZlP/jjPwb++Z+B225T1oB4nre+Nbm/Z48KGjzwgHq8YgVw3XXAT/+0evztbwPXXgt88pPAj/yImmvFCiWMY3EMAB/8oPr/enBQRYd37QJuuSU5rotjGyZxDCTieJlSGEHOIqW05kAWQqwHsFlKabnalTEB4JCUcq82N6Cybuy1nRSGKypsbjeleXN5kE3zpUaQxRvjqmgPHt+l9ArGqErcm3M1u2O7zUgQPyHXtB/7/AHYslh41v7IYXSTa5v0WoYOrk16MZVZLOIsFkBirdCjv7FA3rgx/RXbVVepN+bvfhfYvl29kb3tbcnxrHf5+HF1+4EPAO9+dzr6cyHwtKcBF18M3Hcf8NKXAsPDSpRccw2wZYt6w//sZ4FXv1r9Hk6dUmLpec9TfTduVNf/yivV7f33q2v02GPqjR9Q550/r95Yv/lNdc7wsBJmCwvqzXrVKiXcnvEMJWTi63z2LDAwoD7QrFunxlmzRv3upQRWrlSRqG98Q70xP/AA8KM/qgTRe98LbN6sPhQ9+clKrK1dqz40Pf64Wmss0i67TImpu+5S4z74oBKImzercR98UAnF979fRcK+8AX1GnSVOr+QudXlYCxgy5Zq1vDf/3s144SyY4e5fdLzy+Hdu9WPzjOeUXzenj3qx8XRo8DP/Zy6v7CgxCigvLVZ3vhG8xi///vJ/Xe+0xzNjbn66vRj0zykqzj1gRCiCWBHdtOdEOLtAN4upcxuWd8K4AC670EeB3Bbpu2uaG3jUsojnU5g2nwWIu6KMk2Ei1gtOm3Nx1yt+Mzj71nuZjS7aAuibYQ4gnxGrk49Ll6TIqRQiG2Msn1dEeSYSgVy1pqh2ypiYbtqVXqekRF1/6/+Cvje99T93/1d85qykeILTRwDKsL19a+r+3/5l0n75z4H/O3fJo8/8Yn0eX/+511fWiX8zd90dv7HP55+rEe9lqs4JoQsGoosFrZ312xlvV4zBSBrLNoCAGXEsa+YK97UZowNOh75tLs26XUWQS73fGx9O8NnJml8pF8N9ya92FLxBFanHvvOm40gF1osAgL2NotF+3jZCHKRB9lkadA36cXoFfJisaz7jAcGlPcNUCl3bDzlKerrS0IIIWQRE2yxiKhyz1UZdgM4HHmOb4cS6xNRuxEhxC4AuwBg3RXXZ476bcgLsVhYyzVbRo/72zeYlc8zHB5BdmOuGGjr2x3cGxktAlnOAQJoRi/7lvQTyKEWi7ZdItPu9FCXsVj0MoKsC+S4ip4ukNetSwTyvffmx/zUp1Seyi9/WZ03Pa1E9YYNaT/dzMzijyY3m4mPUAgV7RQiKaxSq6mvYAcG1AeQr3xFXZ8nnlD9hoZUFP7LX1YeynXrlN3hs59V11bPB0oIIaQvlBXIfUVKOS2EeBGAw1DRbADY68piER2bBID1Vz7ZQ7eVEch6WzyKLWrrG/21LzVUfHa98l4F+MwgUj1F7ohtM2XWUtEMzWIh1IMyEeTCQiGW82JMAjkriFN5kKvKYhEzO5vvt3Jlcn/dOvWjc911alPQrl0qpds3v5k+FvOSl6iNKLfdtvjFMZD4s2PiaxWnSsre37zZPM4LXtDVHJ7LlnhjaMypU8oONGB4uzNtZo3PbzTU7zb7uo7PiVNiPf64+tB39qz6cDM2pj7oxH8f8Qa2OLNBqwX8xm+o18XP/Zx6PT32mDpnzRq16er661UKrA9/WPWLK4tdfbXa9PWudylvrf5tzG/+pvJyf/azwM03d+ZlJoQsTYEcRYP3Q/mjDwkhxqEq/D1LSmlx+TvG87ZYmGOGZtFrFsKxfzhUOOuqyV7Rz0yIfSM1ZcB4oRsAi2Yzz6EfN/QXfhYL22NrtD9+D43nEun2KrENaUrz5rRY+Gax8BXIJnSBLEQSQY75+MeB7/u+4nH++Z+L+xDiS/Y1nxW4rr56W+yptx2PCyRs3Khu16xJMrvofxtxUYWYel1tctS58srkvr5ZTP8A9eIXJ/f3euxFf+97VWaDLKdOqU2Up08Dz39+/hrMzKgPto8+qgT5hg1q4+dFF6m+P/mTwD/9k0p/9uxnq2MDAypzwzveAfz2b6usDz/5k8VrJGQR4yOQG91ehAkhxGGozXg6mwDMQInjfVLKQ4DyHQshdkDZLrZKKac6X0FeOFiFppCABFqapbvIYuGD1OY0m0DCPMVhM/v2LOrrFxG3W0uK5s9HkO1ZLNIRZF8Pss1iUeUmvTiqbLJXAH2wWGSjpCZWrlTRsulplWszK5CvuKJ4DEJIdzCJY0B9YHjmM+3njY6qHxv/5/+Y29/+dvUT4xtB+OhHgf/7f1Xmh8suU+L8ppvUJtBvf1uJ9AMHVMq1DRtUpP1JUYL5m25S2U/e+EaVro6QCvERyNuFEKYNeTuFENmcMhXlmAEA5CLBkbUiXsudmcNx4ZJxqE18Afh5kGuFEWS9LR6ls8iqWfSW21xn90P7Wizc6P8fVp/FwuboDclikY0gl8tikZzvd54PbV+zZfGm5krSvJkiyKZNeiZWrlQpwL78ZfU18P79ybHh4bxgJoSQLK94RVIYA1D2qy9+Ud1/8pPV7W//dvqcrPj+wAeUgD56VGVD+bu/UxuCr7xSpaj8kR9Rex1mZpT9aW5OpS38oz8CXvc6lVrwla9UqRn/8i/Vh4hXvEJF0fXqb8PDebvZlVeq3MnkgsNHIN9iabflQ64kjBkVJTG2RzmPtwE4pB3aGt12LYtFEcbNa9Ic5Q22WBjaO80xHLYZr9v4/w6EcG/S87VYNEtmsaiJdLvXGMIvq0XPI8idWiwGBhKPrf5V9uWXF89NCCFV8dKXJvdf85rkvm5f0SPjo6PA//7f6v6P/VjS/ku/lD53YcEcNPj2t1XEO47Uf+ELyh7zyU8qT3r8/9899wC/8zuqQMlHPqIeC5HP+fza1yr/uQ/r1imrzObNqjjMv/wL8Mu/rKwzP/ETygJTFfGHi2w6ymVAkUDe1pNVhLMbwH4hRAPpLBaHqrFXmK0DRRFkcxaLUIFsHju9DjfhBUSK5ywapzoxbR8nHTQwXfMigZy3WOg2FhtZi0V6BXZsgtjUXMZikduk141Kei50nyWQjhhffnnx+YQQstix2c1im0fMc58LfOYz+X7PfKaykcQ89anq9r77VIGda65RYvfqq1UO+aNH1bdyL3mJ2lz60ENKOD/72SqiPTKi/N3Z/9uPHUs/jo8/8ID6v/l5z1PV+J7+dCXqH3xQzf1TP6X62YT1614H/OIvqvuzsypC/0u/BLzwhUqYHz6sNoh+9avAD/xA+tyrrlJzf/Wr5mu4f7+qQHjVVUqI33efav/a19Q6f/3X8379HuIUyFLKO1zH+4WUclIIMQ0livdA2SveLqXcV+EsuZaiAh2mLBb5vkUkPfTx/ARoWAQ5NNhvTkXnJ6aLjBCh8rpM1L/0Jr3otl0opH2+bW358Xyd2kERZJ9NelVlsTDhEsjZjUmEEEISrtfSzeobQjdtUj8xV12Vt5j4cOyYqo4ZV+TTS27rtFqqmma8hieeUBX+brhBZWD5hV9I+g4Pp73eP/ZjSfT9+78/ed/Zv18J/X2RJJufVyXM/+zPVNaXsTFlfdFTfH7zm8pfrkff/9f/Uu9FT3kK8PrXqw8LV1+t1gEoD/pDD6mfV71KVWStkCWZxQIAokixJX9SGJ0WChHGe6EZIvIWC/s2v9CNceXoKCps+TBRBSZpnf7XtknPLZBt5CwWmfYqsXqQy1osuimQ9Up6QFogP+UpxecTQgjpDtde69dPr4IKqGwsv/d7nc2dLfc9OAi87W3qx0U26FKvA3/yJ8nj+EPFJz+pNou+611JhF8ICuTu4CdCy5SPtuc17iyCahq7vKc4LBtGN73JLid2sSANs1gs4Hy5NXl6kG15kE0EWSx80rxl+loxWSyE8M9ioaP7++KvEQkhhJAqefGL02kPu4RHmGi5ErBpzBTrLch3HJo5Qu9flAc57ym2jV02yu3b3/8qhlf7M11HdwK2/Ca9c15zVZHmrah/KYvFYtikp3P55cmO7+c8p/h8QgghZJHCCDL8o5VlSk379E3394/mdi8PcjJieapO82YbX+sf3bVX0ksL5AWczY7gnMnXg5w9L4uxkl7U1rToUh8PsrGSXi8FshDAf/yH8p75FAghhBBCFikUyAA6i33q5N3I1ZVxNonvasYOt2p0g5CIvdn3HUtY2/Odx5nU42wEuWiTnk8EWV9NymJhGTtL2SwWtRZQNy6o4iwWF18MfO976n5WIAOqOAgLhBBCCFni0GIBm6Dy9yDH6d980rz5rKZ4HW7807mFkRWIPnN2ks8jP4f9kQ9xxBgABjAPWRgDVuQsFgUe5DL7E4tsG6arpVsscvaKbmWx0LNTmAQyIYQQcgFAgWzFX5iao8VhFovi1Zg2AJrHtmMTzn6C2kxRZo+wUctuACzKYqGiuX6COL8mRScWC99NemUtFkb/MVDOYuHapKdHhymQCSGEXKBQIAPw347mn8XCZrEI9Rqb5E24ZSI0D7I9wZx9VZ2RHdE1g7JY2Dfp2fJVlyXEYuEcx+Oyld2kV1ogh1osdIGcTfNGCCGEXCBQIMMeV833K4oKm9rM/l6rNLWUpjavsPModAjhWS/KrNH3mH2Tng+DWsq3otPKZrGweZDNH3rcYxZFkFcs5I+rE2mxIIQQQkKhQAbQaR5kt8XCcyOdKOpfnCHDOnbB8SoixfZ8z35U85zceZABYFYeBwDUkY+cFsXZayI9d5Vx6iCLRRQV1qPGK20CueosFnpCeb0wCCGEEHIBQYFcCXlxW6aoSHoE1bPKNG++nuUQL7Msnc6tM8xrLBbIx+TfQqCFWwbf7z1X7rcb3WkVPIkQD3JM2Up6q+bzx9WJFVssdFG8YYN7bEIIIWSJwjRv6DyLRdtOYVBBNlEaujHO5G+20b1Kd+GyVrZFK6LbIlWZXrvpudiS0gkPgfwwPol7V34GgzgHzLqXEhML4XimolLT7QhzwK+hvfEvwIM8rEeQbQK5jMVCCFosCCGELGsokA0ojdKpBxlRm1+OYdPmvZCUXz7rsxOW3cJnjPCiJUXR70ysOmNJSW/Vc4+1SpzDfMDyslkssu2h45gIKjUdsUare1I6gmyzWOhZLHbvBh56CHjd64Cf+Ang5S8HbrzRPS4hhBCyhKFABmDOYuEvf0yx3aqLeaQpEJNSGKf1tWR0K/7swvaBori/jrtQiAnLpUr3yczpvUnPct9YSS+6LSuQS3uQfSwWl14KvF+zpHz0o+4xCSGEkCUOPcgGirfJZTHZJmyp0oryIJtFrDkPcqavJb1ZaFq4IjrLm2wfVacozZtrE6TPszH1sa0/m8Ui3qxXLquyG6sH2dCWEshVR5B1gTw87B6DEEIIucCgQEZeQNosFsXFP7JjlMmDnLZYmMRtuH3Btpai/tl5y8xZHaY0ellzRdGsZdZT1mKRSvNWcPHKWCwGfBQ6BTIhhBASDAWyAQGzxcJeajof5Q0tCOK3qvQ96fnrC0+h5u5fM2iu8GfVqe+5XBaLMlRhsQDcIjnIYmEQvXVrAuWC14jJYpHdpDc05B6DEEIIucCgQIa/oApJ3WaKKqfPKO9N7pYALNe/mq1q5X3P+QhyWYuFDVuhEFsA1+R0MX27YJwrIM2bzqCtkl4ZgcwIMiGEkGUOBbIBexYLV39Pn3C7PTtGWA5jd1/f6GyYN7mcMK9+y59A/jrqbaEWC1+rSfzHEgdwQywWRbgsFkLa13jJE+r2itO2gSvIYkGBTAghZJlBgQyz8DNnsbBEP4W/xSJ0k14IdgtIKGU9zp2PET6+dr1EZxYL9/cD4RaL1BhFHuTo1iaQbez/OPCybwD/7Qu2gSvIYkGBTAghZJnBNG8AfDMoFFkszGnebGMUZ6uwrUrXPGYZH5plovMsFp0WJzFvlPTpb7JYFEvXKiwWoR5kr7kMC3N9wPmZr6sfK9ykRwghhATDCDLs28X8+rn9xv6FQszHTdFpG8UC3rd/fJaPxaJsCrnym/TyyfR8Rrb3L8KWxSI0zZtrbpfFohbi1cgNXEIgc5MeIYSQZQ4FsoUgi0X7aJF0Kz4a7k3uPJobmv7Nh6or6WV7uCPI1WYozs4UZ/EISvOmtYcWCjGlePOGEWRCCCEkGApkAGYzg78qMYm10DzIrsIXprHLicDO8iAn7dVbLMJxCeQwivqHWizKeJSdm/QCxsnBLBaEEEJIMBTIFsxf3Relecv3tWWOsAnncDFUfEbNsL5y+G5mdJ1hJskM4Zv+zvTYLk2zLSG5nKuwWPi6JJo+EeSiqHDq5II/cVsEeUDbnkCBTAghZJlBgQzkSjRXkeatcJOeRY3ZNun5WC+KbQ1+bmtbyeoiup3FIkb//UhjBDkszVsROYuF51hBad6iW/MmvR57kGu1tO+YApkQQsgygwLZir8AtUeL/XMS580Z7jmLxvejeyK2G/h7kKt9Xq1ouFhr+uZB1pEoqKQXf27qtQfZVkmPApkQQsgyhgLZgIBF/FgiqyY/cCKaa5l2G/7R32LvcDV+4Go27/laJqxJ7Sxn2D3bVbuhbRaLsrrVtT4vi0XQZCWuRq2WFsUrV3awAEIIIWTpQYFsJSSCrGhpl9MaxQxI26aP45Pb2FoopCDiGVphz4eyHwR8ZhbW8ctsjyvGViikVTBNyiJT8Ot2WSxENy0WJrICecWK8vMTQgghSxAKZAMqghyeBzkV9xTpHvm+xWP4zZnHV/CWrzjXja2ExT3NHmf9modbLKTH2koXCgnxIHfLYlG0Sc+4GMEIMiGEkGUNBTL8BVVIFguf0YrG9l2VecQ8nRbtqNrb28nY2Q8UeSdyOL5ZLArTvBn2Yfo+O5PFot5ri0W9zggyIYSQZQ0FsgGlKTotFGI+qzj6WBz9VRYD/0wNxVFrv3YX0nJWp0VLivvrRGJZdLdQSKw5K62kF92aLBb1bFg5RPSWtVjokefBwfAxCCGEkCUMBbKFovy+OjafcLx5z5z+zWylCCnOkW/vTVYKvznLpZzzIf0BwZTFolpCLBY+GfKMlfQchUI6iiCXoVYDpDZpGZFNCCGELGEokGHLoFDGg2xuNwnKcJ9wSEYJP8tEeHsVm/dCjSO22TtP8+Yr+0ItFu3zhPm+ay2V50EuQ61mzo9MCCGELBMokC0Yo4MV5CQO7WEuCKLP6e7rmjO03UU2nV3SHjqOH51kschmnyj2bqf7dSdXhiIWyDVNn/YlgkyBTAghZBlDgWwlxIMcRYWlWdyaC4iYx9C/zk5v8vKP5vp4oTtDX2NZi0V2xBBLiz5++QhyFttZNotFkYQM2aSXtVgMpARyHyLImzb1dk5CCCFkEUGBbMCe5q3cZjepSboQy4SPzPMpb10293BexHePoo2O6pjeP/2hRM+NXPU6cxYLkV+PTvu5ZBbirKQX3cYCebCqCHLZTXqvfjXwe78H/Nu/dTA5IYQQsjQZ6PcClhJF0s1Wec7Pgxy6lnKZJrItVY1tG83/eZY1Y/TOgxycB1m/r03mmrctkLUK0H2JINdqwFvf2tt5CSGEkEUCI8gwb9ILiSDXAjbeFUd5wzzIprCkb5o3y4iFSI8zCn29HYq+TjzIoVI8a7HItleBy2KRKxTS7awSZYqLEEIIIRcQfCe0UsKDbBG3ZjFYLITTM4f196Efcxbju43R/IHCb4Sw/lmLRVHpbtcYRWswWyz6EEEmhBBCljF8J0RIBNmNj6AMyXfs8izb5nT29RZaVQphvznNqfbSGD3Ies/AUtO+2x5LWyyyHmSPNZktFh4ndkq9ntynQCaEELLM4TthAGH5jhNMG+nsYrp48549PVs5T3Go3cH6PGW6V3oNvcBPIHdqsSjjQdbxKRQy0Os0bwPadgQKZEIIIcscvhMasEWQrf1FLHrduHoVZWAIyU/hW/ijioh41fjmks5+oEj/m19nJy6FWPjXMmPYPMix2O2kUEhlFgtfvzIjyIQQQkgbvhMC8PUbh252c0eWfXMV+0eFQwuF2Cgrx8KyWPiJdXsu4f5lsahl2qsgG0HWLRa5TXrdQBfI+n1CCCFkGUKBbEBFkEP6F2zSS1ksELVlcXuNQzzIoSnkwhOs+UR5q83JnLds2AVyyBxSFAdZ42BuLFTbeZADLpxv174VCqHFghBCCGnDd0LYpGf+C/RiD7J5XNPmMt8sFraNfoXp3zwQJjOsRogALLeC1GyVnVU6Am5ZQjaLRUxIJT3Ar1BIM5qkskIhvtBiQQghhLThO6EBAbNYKhaxtrwIxZv0klNCslWY5vS3adjGDvcaV5kROF6D+5jxmneYxcJGFRaLokIhLotFLoLcjTzIFMiEEEJIG74TWvHPg5wcDfEgp7GZA0INFy58K+lVSZX2jSIPslhsWSxK6Nh4zJ5nsaBAJoQQQtrwnRCWrAcBFga7BxmpdpfOMdkdfHJj+Gin8tknepfFInTs7O+imy5dm8XCmsbNcNx3e6fJYlHr5NkxiwUhhBASDN8JDdjSvBWXms5iH8MWKRUeMWMPue045tO/WKyaC3lUIVN9o+2dZ7HwnTE7U6w5e1VqmhFkQgghpLfwnRCA75fuRZkZZOZyulOxmUWpvZJecRq18NLRbuzPNkBQ53wG5VPRpTY7CtMHjVgg+0lX32dRlcXC51XWjlb3QhTrMIsFIYQQ0obvhAbKp3kzk7ZYlBOIIRvpQoVwFXOazu49erkQO+G+aEX8x+IrkFNj6Jv0jBtAFbHFQhfIPbmSjCATQgghbfhOaMVfluSzHMeP7HYKXztCcTq3kAiyX3tZr3EVQs53DFce5Kq90jmLRXQbmubNRdZiUZCBr3ookAkhhJA2fCeE/4avYouFbZOeuy09tl/eCpe89hW85YWwf0xawi+qmy8EYsfmQW5nsfBUl77PImexiAuFFJyXKjXtuZa2QNbHyXXuwpZEWiwIIYSQNnwntBCySc9usbDnQfZ1wBZ9nW8S36H4l4MOiar7SsL0I980b9nrGPLcfVPpZfv7Wiw6if7GArkyDzKzWBBCCCHBLMp3QiHEiBBiXAhxUAix39JnTAhxWAgho9vt5Wf0i17atEZYqWn/jXRFzmY7vtmTy4lyG51oumpsHZ1ZLIqudPAmPf2+cOdFdlkselFpmgKZEEIISVh074SR0D0B4CAAo+gVQowAOAxgGsA2ALcBONiZSE5jiiDbsHuQ47FM49uisxY1JM2zyMwjy8nOo9Vh8lp3Z5YqPMilLRaZ9lBM87osFj3xI9NiQQghhLQZKO7SW6SUh4QQG6SUDSHECUu3CQDTUsod0eMpIcSmqP1Qp2tw+19buXRudg9yur1czDfcPxxSltrd3xfzR4By+FksjHmQDeKyeJxi2haLzPhVepBjTBaLnshVRpAJIYSQNovynVBK2SjoshMqaqyzH8CYEGIsdD6z2PQXplYPssiLuJDy0+nVFIvbUDFd9ea9zgib03w1yppD3OQsFp6b9EJwWSwq8yNffLH9GAUyIYQQ0mbJvRNG9ooRKHtFGynlkeju1o7nQLk8yFmzqGnjmc1KYW83r89lySjKx2we0b+/tJpi8zYQ/w2A6f6hWSzS//pbLHx6tmR6jWU9yEVrASwWi04j/B/5CPD61wOve529DwUyIYQQ0kZI2Y9ooR+RxeKAlHK31jYG4CiAbVLKqUx/CWCflHKvYaxdAHZFD58K4BtdWziJ2Qjg8X4vYhnA69wbeJ17A69zb+B17g28zr3jqVLKtVUNtug8yB6MlDlJSjkJYLLapRAXQoi7pJRb+r2OCx1e597A69wbeJ17A69zb+B17h1CiLuqHO9C/C71eL8XQAghhBBCli59Echa/mL9x3dzXSO6HcmMOZI5TgghhBBCSDD9sljsyDZIKadNHU39hBANAM9COqVb/BVGpSF20hG0tPQGXufewOvcG3idewOvc2/gde4dlV7rJbdJL2rfD2CnlHKD1nYQwFa9jRBCCCGEkFAW5Sa9jN1iNH6sRZknAOyKRPF+AONQVfdSQpoQQgghhJBQFl0EWQgxDlVGOofUEvBG/W6FEsdHAOyPMlUQQgghhBBSmkUnkAkhhBBCCOknF2KaN9IjhBAThmwkUghxe6bfmJa55LAQYnu/1rzYEUKMCCHGhRAHI6+9qU/h9eQ1d1N0nfnarg4hxC4hxNFOX6+81m6KrjNf09UghNiuXZ+jURGybB++njuk6Dr34vVMgUw6pQFgW+anXckwSr93GKo0+DYAtwE4yP8M8kTX5ASAg1CeelOfERRcT15zNz7XOaIBvrY7QgixB2rPyARU9qIZqGu0R+szAr6mO8LnOkc0wNd0aYQQE1DWztugrs8hAPuj9rjPCPh67gif6xzRQDdfz1JK/vCn1A/Uf8YnCvrsB3DY0Ha03+tfjD8ARqLbE1C++uDryWteyXXma7ua63wCwFim7XYAUvsd8DXdm+vM13Tn13k/gPFM20H9uvL13LPr3PXXMyPIpNvshPrUprMfwJjwLw6zbJBSNgq6+FxPXvMCPK6zD7zOxRyQ+Rz3cRQozl3P13Tn+FxnH3idHUgpd0spj2Sax6Ei9jF8PXeI53X2oaPrTIFMKsH0You+3hiB+nqjjfbC39r1hV1A+FxPXvPq4Wu7PDKTwz7DDF/T1VB0nbMNfE1XQ7R/YQzR1/p8PXeH7HU2HO/K65kCmXTKiBDiKIB4c8hB7dhodNuwnLupqyu78PC5nrzm1cHXdnfYBrTfqPia7h76dY7ha7oC4k1fAHYB2CGljKv68vVcIY7rHNPV1zMFMqmCQwA2ANgM9Qk5zgow0rcVXZiMVNSH+MPXdoVEkZ49SIo6jXic5tOHaBiusw5f053zdqhrewjArUKIOBo54nGuTx+isF1nna69nimQSSfcBmCblHKvlLIRRSomoaocjnicf7yrq1t++FxPXnM/+NqumOi63Q5gn/Qv6sTXdCCO68zXdEVIKQ9JKSellDsAHABwe4XXkNc5ouA6d/31TIFMSiOlPCKlnMo03xndbkHy1caI3kF78TZAQmhEtyN6Y+Z6+vQhBfC1XS1auqVDUkrdR9iIbkcM/ePjPn0InNeZr+nuEUcsd4Kv526iX+eevJ4pkEnVxL6fmWhXdQPAszJ94l3Vd/VqURcCPteT17yr8LVdgugN6Q6odHpZ0cbXdEW4rrMDvqYrhK/nvlPp65kCmZRGmCu97QAQf90BqK9FspWGdmf6EH98rieveYfwtV0Nmmi7TUq5z9KNr+kO8bnOfE13RlSRzXQNb4puY8HF13MH+F7nnryeq07wzJ/l8QP1tcVRqK/zdkGlTDkIlZh+u9ZvLGo7GPXZEz3e1e/nsBh/ous1hqTS2xi0AgA+15PXvLPrzNd2pdf5MJQfditU1UL9Z8T3OvJad3ad+Zqu7DrfHl3DPZnrs1/rw9dzl69zr17Pfb8Q/Fm6P9GLdH/0Qj0RvajHDf3GoxeyjF/Q/V77YvyJrpM0/YReT17zzq4zX9uVXOcR23U2vJHxNd3l68zXdGXXe090DWV0W+q1yuvc2XXuxetZRAMQQgghhBBCQA8yIYQQQgghKSiQCSGEEEII0aBAJoQQQgghRIMCmRBCCCGEEA0KZEIIIYQQQjQokAkhhBBCCNGgQCaEEEIIIUSDApkQQkjHCCFGhBBHo7LHhBCypKFAJoQQUgVbocp1N/q9EEII6RQKZEIIIVWwDcBUvxdBCCFVQIFMCCGkCrYCuL3fiyCEkCoQUsp+r4EQQsgSRAixFcAOAKMAtgM4BGAGwGEp5WQ/10YIIZ1AgUwIIaQjhBDbARyUUop+r4UQQqqAFgtCCCGdchPoPyaEXEBQIBNCCOkU+o8JIRcUFMiEEEJKI4QYAzACRpAJIRcQFMiEEEI6YSuAhpTySNzAYiGEkKUOBTIhhJBOSOU/FkLs6uNaCCGkEgb6vQBCCCFLmhkADaBttwCr6RFCljqMIBNCSEmEENuFEEeFENLj50LdxDYBYDxK9TbO/MeEkAsB5kEmhJASCCH2QInDKagI6gyAsejHtGHtdinloZ4tkBBCSGlosSCEkECiCnI3Adig2wki0dzoNIqqie9OaUgpN1QwDiGELCsYQSaEkECEEIcBvCjrtY3ab9YzOhBCCFl6UCATQkggQogRgzgeAXBiKZdbFkL09Q1hKV87QsiFBTfpEUJIIJYsDVsBMHJMCCEXAPQgE0JINdwE4K5+L6ITGMElhBAFI8iEEFIN2wEc7vciCCGEdA4FMiGEdEiU1QIwp3crM94ez9zKRT8nqliPx3rHhRAHtXnHPc7ZH/U9HN0f6cFSCSHECwpkQgjpnB0AIKWcrmIwKeU+KaWo4KeSFG9CiIMF6z0ipdwBYF/UtKVgvHEAo9HDF0kpd7P6HiFkMUGBTAghnbMTF+gGvahC3naPfiMAjkIVTdlU0H0LgBEARyiMCSGLEQpkQgjpgCgaOoIlvkHPwbM8+22FsphMQ1UTNBIJ7gNQIrkSSwohhFQNBTIhhHTGKJQo3N/vhVSNEGIX/J/XWGQxsQpkzWc8CvWh4vYOl0gIIV2BApkQQjpASjklpdx0oVXPiyLjIVHxi6JbVwR5p5TyEFS0GYHjE0JIz6BAJoQQYmJLoOg/Ht0ehYoOp8gI7m0Apuk/JoQsViiQCSGEpNB8wr79Y/8xoCLIEEJko8i64Nb7E0LIooMCmRBCSJvIJ9wIjO6Oa+I3TnXXFsi64I6E8wjoPyaELGIokAkhhOjslFKGRndj/7GeC3oMSDbmaYI7LiLCCDIhZNFCgUwIIQRAzioRwvHM4waSXMjxxrwY+o8JIYuegX4vgBBCyKJhBMBuIYTeFkeCJwBASrlXPxhtvstu5psGMGbJhLHV0J8QQhYVQkrZ7zUQQghZpEQi97CUUliO75FS7su0HYQS1vullJNa+wiAEwB26+2EELLYoMWCEEKIi9GC47sNbXEu5GwmjDj/Mf3HhJBFDQUyIYSQHEKIkchWMRE9PiiE2KMdnxBCHIWyUhyOIs0xdwK4OfYZCyG2CiH2x2MBmIiq9BFCyKKEFgtCCCGEEEI0GEEmhBBCCCFEgwKZEEIIIYQQDQpkQgghhBBCNCiQCSGEEEII0aBAJoQQQgghROP/A/STFLrLiFB1AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "ax.plot(domain_s1[\"Time\"], domain_s1[\"l=4\"], label = r'$\\ell=4$',linewidth=2, color=\"red\")\n",
    "ax.plot(domain_s1[\"Time\"], domain_s1[\"l=3\"], label = r'$\\ell=3$',linewidth=2, color=\"green\")\n",
    "ax.plot(domain_s1[\"Time\"], domain_s1[\"l=2\"], label = r'$\\ell=2$',linewidth=2, color=\"darkorange\")\n",
    "ax.plot(domain_s1[\"Time\"], domain_s1[\"l=1\"], label = r'$\\ell=1$',linewidth=2, color=\"steelblue\")\n",
    "\n",
    "ax.set_ylim([-10, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=1\\\\domain_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\1129341652.py:11: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\1129341652.py:12: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "ax.plot(horizon_s1[\"Time\"], horizon_s1[\"l=3\"], label = r'$\\ell=3$',linewidth=2, color=\"green\")\n",
    "ax.plot(horizon_s1[\"Time\"], horizon_s1[\"l=2\"], label = r'$\\ell=2$',linewidth=2, color=\"darkorange\")\n",
    "ax.plot(horizon_s1[\"Time\"], horizon_s1[\"l=1\"], label = r'$\\ell=1$',linewidth=2, color=\"steelblue\")\n",
    "\n",
    "ax.set_ylim([-10, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\S=1\\\\horizon_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# S=2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "scri_s2 = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\s_2scr_tail_data.csv\",names=[\"Time\", \"l=1\",\"l=2\",\"l=3\"])\n",
    "domain_s2 = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\s_2_domain_tail_data.csv\",names=[\"Time\", \"l=1\",\"l=2\"])\n",
    "horizon_s2 = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\s_2_horizon_tail_data.csv\",names=[\"Time\", \"l=1\",\"l=2\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\2117684754.py:10: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\2117684754.py:11: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "ax.plot(scri_s2[\"Time\"], scri_s2[\"l=3\"], label = r'$\\ell=4$',linewidth=2, color=\"green\")\n",
    "ax.plot(scri_s2[\"Time\"], scri_s2[\"l=2\"], label = r'$\\ell=3$',linewidth=2, color=\"darkorange\")\n",
    "ax.plot(scri_s2[\"Time\"], scri_s2[\"l=1\"], label = r'$\\ell=2$',linewidth=2, color=\"steelblue\")\n",
    "\n",
    "ax.set_ylim([-12, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\scr_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\1743344752.py:9: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\1743344752.py:10: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "ax.plot(domain_s2[\"Time\"], domain_s2[\"l=2\"], label = r'$\\ell=3$',linewidth=2, color=\"darkorange\")\n",
    "ax.plot(domain_s2[\"Time\"], domain_s2[\"l=1\"], label = r'$\\ell=2$',linewidth=2, color=\"steelblue\")\n",
    "\n",
    "ax.set_ylim([-12, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\domain_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\1135454537.py:10: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_18736\\1135454537.py:11: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "ax.plot(horizon_s2[\"Time\"], horizon_s2[\"l=2\"], label = r'$\\ell=3$',linewidth=2, color=\"darkorange\")\n",
    "ax.plot(horizon_s2[\"Time\"], horizon_s2[\"l=1\"], label = r'$\\ell=2$',linewidth=2, color=\"steelblue\")\n",
    "\n",
    "ax.set_ylim([-12, 0])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\horizon_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Aretakis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "aretakis_main = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_main_data.csv\",names=[\"Time\", \"l=1\",\"l=2\",\"l=3\"])\n",
    "aretakis_main = aretakis_main.set_index(\"Time\").loc[100:,:]\n",
    "aretakis_main = aretakis_main.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_22920\\86962429.py:16: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_22920\\86962429.py:17: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "\n",
    "ax.plot(aretakis_main[\"Time\"], aretakis_main[\"l=1\"], label = r'$\\varphi_{\\ell}$',linewidth=3, color=\"steelblue\")\n",
    "ax.plot(aretakis_main[\"Time\"], aretakis_main[\"l=2\"], label = r'$\\varphi_{\\ell}^\\prime$',linewidth=3, color=\"darkorange\")\n",
    "ax.plot(aretakis_main[\"Time\"], aretakis_main[\"l=3\"], label = r'$\\varphi_{\\ell}^{\\prime\\prime}$',linewidth=3, color=\"green\")\n",
    "\n",
    "\n",
    "ax.margins(x=0)\n",
    "ax.set_ylim([1e-8, 1e0])\n",
    "ax.set_xlabel(r'$\\log(\\tau)$', fontsize=30)\n",
    "ax.set_ylabel(r'Log field value', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.set_xscale('log')\n",
    "ax.set_yscale('log')\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_main_plot_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "aretakis_error = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_error_data.csv\",names=[\"Time\", \"l=1\"])\n",
    "aretakis_error = aretakis_error.set_index(\"Time\").loc[100:,:]\n",
    "aretakis_error = aretakis_error.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "aretakis_error_non_axis = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_non_axis_energy.csv\",names=[\"Time\", \"imag\", \"real\"])\n",
    "aretakis_error_non_axis = aretakis_error_non_axis.set_index(\"Time\").loc[100:,:]\n",
    "aretakis_error_non_axis = aretakis_error_non_axis.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_22920\\1992633590.py:13: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_22920\\1992633590.py:14: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "\n",
    "ax.plot(aretakis_error_non_axis[aretakis_error_non_axis.loc[:,\"real\"] > 1e-12][\"Time\"], aretakis_error_non_axis[aretakis_error_non_axis.loc[:,\"real\"] > 1e-12][\"real\"], label = r'$\\Re((\\varphi^2)_{\\ell}^{\\prime}(\\tau>100)-(\\varphi^2)_{\\ell}^\\prime(\\tau=100))$',linewidth=1, color=\"steelblue\")\n",
    "\n",
    "ax.margins(x=0)\n",
    "\n",
    "ax.set_ylim([1e-12, 1e-4])\n",
    "\n",
    "ax.set_xlabel(r'$\\tau$', fontsize=30)\n",
    "ax.set_ylabel(r'Error', fontsize=20)\n",
    "\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "\n",
    "ax.set_yscale('log')\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_nonaxis_error_plot_python_real.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_22920\\3834480296.py:13: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_22920\\3834480296.py:14: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "\n",
    "ax.plot(aretakis_error_non_axis[aretakis_error_non_axis.loc[:,\"imag\"] > 1e-12][\"Time\"], aretakis_error_non_axis[aretakis_error_non_axis.loc[:,\"imag\"] > 1e-12][\"imag\"], label = r'$\\Im((\\varphi^2)_{\\ell}^{\\prime}(\\tau>100)-(\\varphi^2)_{\\ell}^\\prime(\\tau=100))$',linewidth=1, color=\"steelblue\")\n",
    "\n",
    "ax.margins(x=0)\n",
    "\n",
    "ax.set_ylim([1e-12, 1e-4])\n",
    "\n",
    "ax.set_xlabel(r'$\\tau$', fontsize=30)\n",
    "ax.set_ylabel(r'Error', fontsize=20)\n",
    "\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "\n",
    "ax.set_yscale('log')\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_nonaxis_error_plot_python_real_imag.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_1220\\4049821468.py:15: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_1220\\4049821468.py:16: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "\n",
    "ax.plot(aretakis_error[\"Time\"], aretakis_error[\"l=1\"], label = r'$\\varphi_{\\ell}^\\prime(\\tau>100)-\\varphi_{\\ell}^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "\n",
    "ax.margins(x=0)\n",
    "ax.set_ylim([1e-8, 1e-4])\n",
    "\n",
    "ax.set_xlabel(r'$\\tau$', fontsize=30)\n",
    "ax.set_ylabel(r'Error', fontsize=20)\n",
    "\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "\n",
    "ax.set_yscale('log')\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_error_plot_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "aretakis_tail = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_tail.csv\",names=[\"Time\", \"l=1\", \"l=3\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_5416\\4037933228.py:10: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_5416\\4037933228.py:11: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "ax.plot(aretakis_tail[\"Time\"], aretakis_tail[\"l=3\"], label = r'$(\\ell,m)=(1,0)$',linewidth=2, color=\"darkorange\")\n",
    "ax.plot(aretakis_tail[\"Time\"], aretakis_tail[\"l=1\"], label = r'$(\\ell,m)=(0,0)$',linewidth=2, color=\"steelblue\")\n",
    "\n",
    "ax.set_ylim([-4, 2])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_tail_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "aretakis_tail_non_axis = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_tail_non_axis.csv\",names=[\"Time\", \"l=1\", \"l=3\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_5416\\4046470418.py:10: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
      "C:\\Users\\brays\\AppData\\Local\\Temp\\ipykernel_5416\\4046470418.py:11: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "ax.plot(aretakis_tail_non_axis[\"Time\"], aretakis_tail_non_axis[\"l=3\"], label = r'$(\\ell,m)=(1,2)$',linewidth=3, color=\"darkorange\", linestyle='dashed')\n",
    "ax.plot(aretakis_tail_non_axis[\"Time\"], aretakis_tail_non_axis[\"l=1\"], label = r'$(\\ell,m)=(0,2)$',linewidth=2, color=\"steelblue\")\n",
    "\n",
    "ax.set_ylim([-4, 2])\n",
    "ax.margins(x=0)\n",
    "ax.set_xlabel(r'$\\tau=\\frac{t}{4M}$', fontsize=30)\n",
    "ax.set_ylabel(r'Effective power-law index $\\Gamma$', fontsize=20)\n",
    "ax.set_yticklabels(ax.get_yticks(), weight='bold', size=20)\n",
    "ax.set_xticklabels(ax.get_xticks(), rotation=0, weight='bold', size=20)\n",
    "\n",
    "ax.xaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "ax.yaxis.set_major_formatter(FormatStrFormatter('%.0f'))\n",
    "\n",
    "plt.legend(fontsize = 20)\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_tail_non_axis_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "aretakis_field_evolution = pd.read_csv(\"C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_field_evolution.csv\",names=[\"one\", \"two\",\"three\", \"four\", \"five\", \"six\"])\n",
    "aretakis_field_evolution= aretakis_field_evolution.reset_index()\n",
    "aretakis_field_evolution[\"index\"] = (aretakis_field_evolution[\"index\"]/128)/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 864x432 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ((ax1, ax2, ax3), (ax4, ax5, ax6)) = plt.subplots(2, 3,figsize=(12, 6), tight_layout=True)\n",
    "\n",
    "ax1.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"one\"], label = r'$\\psi = 0 $',linewidth=3, color=\"steelblue\")\n",
    "ax2.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"two\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax3.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"three\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax4.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"four\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax5.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"five\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax6.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"six\"], label = r'$\\psi = 0 $',linewidth=3, color=\"steelblue\")\n",
    "\n",
    "ax1.set_title(r'$\\tau = 0 $', fontsize=25)\n",
    "ax2.set_title(r'$\\tau = 10 $', fontsize=25)\n",
    "ax3.set_title(r'$\\tau = 25 $', fontsize=25)\n",
    "ax4.set_title(r'$\\tau = 50 $', fontsize=25)\n",
    "ax5.set_title(r'$\\tau = 100 $', fontsize=25)\n",
    "ax6.set_title(r'$\\tau = 350 $', fontsize=25)\n",
    "\n",
    "ax1.set_xlabel(r'$\\frac{\\sigma}{\\sigma_{+}}$', fontsize=25)\n",
    "ax1.set_ylabel(r'$\\varphi_{\\ell}$', fontsize=20)\n",
    "ax1.margins(x=0)\n",
    "ax2.margins(x=0)\n",
    "ax3.margins(x=0)\n",
    "ax4.margins(x=0)\n",
    "ax5.margins(x=0)\n",
    "ax6.margins(x=0)\n",
    "\n",
    "plt.legend()\n",
    "plt.savefig('C:\\\\Users\\\\brays\\\\Dropbox\\\\Paper\\\\Plots\\\\aretakis_field_move_python.jpg')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 6), tight_layout=True)\n",
    "\n",
    "\n",
    "ax.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"one\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"steelblue\")\n",
    "ax.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"two\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"darkorange\")\n",
    "ax.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"three\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"green\")\n",
    "ax.plot(aretakis_field_evolution[\"index\"], aretakis_field_evolution[\"four\"], label = r'$\\psi^\\prime(\\tau>100)-\\psi^\\prime(\\tau=100)$',linewidth=3, color=\"red\")\n",
    "\n",
    "ax.margins(x=0)\n",
    "\n",
    "ax.set_yscale('log')\n",
    "\n",
    "ax.set_xlabel(r'$\\tau$', fontsize=30)\n",
    "ax.set_ylabel(r'Error', fontsize=20)\n",
    "\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.9.12 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "5759448eac314425ebf9b3629471c5d140b8e24a4099c77dd5b3cccba4bead77"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

